Adjusted Closing Prices

Historical returns depend on historical closing prices and distributions. We describe how to compute adjusted closing prices from closing price/distribution data with an emphasis on spreadsheet implementation. Then the growth of a security from one date to another (1 + total return) is just the ratio of the corresponding adjusted closing prices.

==> anc/eem_data.csv <==
eem_data.csv: price-distribution data for
  EEM: iShares MSCI Emerging Markets Index Fund
  adjusted closing prices - normalized at 100 on 2006-12-29
date,closing price,distribution,adjusted close,
2010-05-28,38.10,,104.04,
2010-05-27,38.74,,105.79,
2010-05-26,36.53,,99.75,
2010-05-25,36.55,,99.81,
2010-05-24,36.95,,100.90,
2010-05-21,37.34,,101.96,
2010-05-20,36.17,,98.77,
2010-05-19,38.06,,103.93,
2010-05-18,38.43,,104.94,
2010-05-17,39.25,,107.18,
2010-05-14,39.49,,107.83,
2010-05-13,40.32,,110.10,
2010-05-12,40.70,,111.14,
2010-05-11,40.20,,109.77,
2010-05-10,40.94,,111.79,
2010-05-07,38.19,,104.28,
2010-05-06,37.99,,103.74,
2010-05-05,39.61,,108.16,
2010-05-04,40.34,,110.16,
2010-05-03,42.28,,115.45,
2010-04-30,42.05,,114.83,
2010-04-29,42.56,,116.22,
2010-04-28,41.87,,114.33,
2010-04-27,41.52,,113.38,
2010-04-26,43.06,,117.58,
2010-04-23,43.06,,117.58,
2010-04-22,42.83,,116.96,
2010-04-21,42.65,,116.46,
2010-04-20,42.79,,116.85,
2010-04-19,42.29,,115.48,
2010-04-16,42.46,,115.94,
2010-04-15,43.74,,119.44,
2010-04-14,43.98,,120.10,
2010-04-13,43.34,,118.35,
2010-04-12,43.43,,118.59,
2010-04-09,43.78,,119.55,
2010-04-08,43.51,,118.81,
2010-04-07,43.36,,118.40,
2010-04-06,43.74,,119.44,
2010-04-05,43.61,,119.09,
2010-04-01,43.22,,118.02,
2010-03-31,42.12,,115.02,
2010-03-30,42.00,,114.69,
2010-03-29,41.84,,114.25,
2010-03-26,41.10,,112.23,
2010-03-25,40.90,,111.69,
2010-03-24,41.01,,111.99,
2010-03-23,41.63,,113.68,
2010-03-22,41.34,,112.89,
2010-03-19,41.19,,112.48,
2010-03-18,41.73,,113.95,
2010-03-17,42.05,,114.83,
2010-03-16,41.60,,113.60,
2010-03-15,41.07,,112.15,
2010-03-12,41.37,,112.97,
2010-03-11,41.51,,113.35,
2010-03-10,41.50,,113.32,
2010-03-09,41.21,,112.53,
2010-03-08,40.98,,111.90,
2010-03-05,40.95,,111.82,
2010-03-04,39.91,,108.98,
2010-03-03,40.12,,109.56,
2010-03-02,40.07,,109.42,
2010-03-01,39.62,,108.19,
2010-02-26,38.96,,106.39,
2010-02-25,38.57,,105.32,
2010-02-24,38.89,,106.20,
2010-02-23,38.52,,105.19,
2010-02-22,39.43,,107.67,
2010-02-19,39.38,,107.53,
2010-02-18,39.72,,108.46,
2010-02-17,39.57,,108.05,
2010-02-16,39.43,,107.67,
2010-02-12,38.44,,104.97,
2010-02-11,38.93,,106.31,
2010-02-10,37.93,,103.57,
2010-02-09,38.03,,103.85,
2010-02-08,36.83,,100.57,
2010-02-05,37.20,,101.58,
2010-02-04,37.62,,102.73,
2010-02-03,39.40,,107.59,
2010-02-02,39.63,,108.22,
2010-02-01,39.31,,107.34,
2010-01-29,38.28,,104.53,
2010-01-28,38.70,,105.68,
2010-01-27,38.97,,106.41,
2010-01-26,39.07,,106.69,
2010-01-25,39.90,,108.95,
2010-01-22,39.61,,108.16,
2010-01-21,40.51,,110.62,
2010-01-20,41.77,,114.06,
2010-01-19,42.80,,116.87,
2010-01-15,41.95,,114.55,
2010-01-14,42.44,,115.89,
2010-01-13,42.55,,116.19,
2010-01-12,42.42,,115.84,
2010-01-11,43.11,,117.72,
2010-01-08,43.20,,117.97,
2010-01-07,42.86,,117.04,
2010-01-06,43.11,,117.72,
2010-01-05,43.02,,117.47,
2010-01-04,42.71,,116.63,
2009-12-31,41.50,,113.32,
2009-12-30,41.36,,112.94,
2009-12-29,41.18,0.0120,112.45,
2009-12-28,41.34,,112.85,
2009-12-24,41.20,,112.47,
2009-12-23,40.79,,111.35,
2009-12-22,40.39,0.3229,110.26,
2009-12-21,40.31,,109.16,
2009-12-18,40.36,,109.30,
2009-12-17,40.25,,109.00,
2009-12-16,41.44,,112.22,
2009-12-15,41.20,,111.57,
2009-12-14,41.63,,112.74,
2009-12-11,41.35,,111.98,
2009-12-10,41.20,,111.57,
2009-12-09,40.96,,110.92,
2009-12-08,40.71,,110.24,
2009-12-07,41.48,,112.33,
2009-12-04,41.84,,113.30,
2009-12-03,41.46,,112.27,
2009-12-02,41.85,,113.33,
2009-12-01,41.68,,112.87,
2009-11-30,40.52,,109.73,
2009-11-27,40.13,,108.67,
2009-11-25,41.75,,113.06,
2009-11-24,41.27,,111.76,
2009-11-23,41.50,,112.38,
2009-11-20,40.65,,110.08,
2009-11-19,40.82,,110.54,
2009-11-18,41.59,,112.63,
2009-11-17,41.92,,113.52,
2009-11-16,42.07,,113.93,
2009-11-13,41.04,,111.14,
2009-11-12,40.35,,109.27,
2009-11-11,41.27,,111.76,
2009-11-10,40.92,,110.81,
2009-11-09,41.11,,111.33,
2009-11-06,39.65,,107.37,
2009-11-05,39.70,,107.51,
2009-11-04,38.90,,105.34,
2009-11-03,38.19,,103.42,
2009-11-02,38.13,,103.26,
2009-10-30,37.57,,101.74,
2009-10-29,39.41,,106.72,
2009-10-28,37.74,,102.20,
2009-10-27,39.55,,107.10,
2009-10-26,40.25,,109.00,
2009-10-23,40.76,,110.38,
2009-10-22,41.10,,111.30,
2009-10-21,40.76,,110.38,
2009-10-20,40.98,,110.97,
2009-10-19,41.53,,112.46,
2009-10-16,40.75,,110.35,
2009-10-15,41.32,,111.90,
2009-10-14,41.55,,112.52,
2009-10-13,40.25,,109.00,
2009-10-12,40.18,,108.81,
2009-10-09,39.85,,107.91,
2009-10-08,39.82,,107.83,
2009-10-07,39.34,,106.53,
2009-10-06,39.38,,106.64,
2009-10-05,38.74,,104.91,
2009-10-02,37.86,,102.53,
2009-10-01,37.85,,102.50,
2009-09-30,38.91,,105.37,
2009-09-29,38.67,,104.72,
2009-09-28,38.58,,104.48,
2009-09-25,38.09,,103.15,
2009-09-24,37.93,,102.72,
2009-09-23,38.69,,104.77,
2009-09-22,39.28,,106.37,
2009-09-21,38.69,,104.77,
2009-09-18,39.03,,105.69,
2009-09-17,38.92,,105.40,
2009-09-16,39.13,,105.97,
2009-09-15,38.17,,103.37,
2009-09-14,37.72,,102.15,
2009-09-11,37.86,,102.53,
2009-09-10,37.84,,102.47,
2009-09-09,37.35,,101.14,
2009-09-08,37.15,,100.60,
2009-09-04,36.40,,98.57,
2009-09-03,35.71,,96.70,
2009-09-02,35.01,,94.81,
2009-09-01,34.64,,93.81,
2009-08-31,35.31,,95.62,
2009-08-28,36.02,,97.54,
2009-08-27,36.21,,98.06,
2009-08-26,36.28,,98.25,
2009-08-25,36.39,,98.55,
2009-08-24,36.47,,98.76,
2009-08-21,36.31,,98.33,
2009-08-20,35.77,,96.87,
2009-08-19,35.16,,95.21,
2009-08-18,35.07,,94.97,
2009-08-17,34.32,,92.94,
2009-08-14,35.72,,96.73,
2009-08-13,36.38,,98.52,
2009-08-12,35.76,,96.84,
2009-08-11,35.44,,95.97,
2009-08-10,36.12,,97.81,
2009-08-07,36.53,,98.92,
2009-08-06,36.17,,97.95,
2009-08-05,36.47,,98.76,
2009-08-04,36.78,,99.60,
2009-08-03,37.12,,100.52,
2009-07-31,35.78,,96.89,
2009-07-30,35.61,,96.43,
2009-07-29,34.75,,94.10,
2009-07-28,35.55,,96.27,
2009-07-27,35.71,,96.70,
2009-07-24,35.40,,95.86,
2009-07-23,35.57,,96.32,
2009-07-22,34.59,,93.67,
2009-07-21,34.67,,93.89,
2009-07-20,34.77,,94.16,
2009-07-17,33.57,,90.91,
2009-07-16,33.23,,89.99,
2009-07-15,33.17,,89.83,
2009-07-14,31.48,,85.25,
2009-07-13,31.14,,84.33,
2009-07-10,30.92,,83.73,
2009-07-09,31.29,,84.73,
2009-07-08,30.74,,83.24,
2009-07-07,31.10,,84.22,
2009-07-06,31.85,,86.25,
2009-07-02,31.92,,86.44,
2009-07-01,32.82,,88.88,
2009-06-30,32.23,,87.28,
2009-06-29,32.56,,88.17,
2009-06-26,32.32,,87.52,
2009-06-25,32.15,,87.06,
2009-06-24,31.22,,84.54,
2009-06-23,30.55,0.2473,82.73,
2009-06-22,30.60,,82.20,
2009-06-19,31.75,,85.28,
2009-06-18,31.59,,84.86,
2009-06-17,31.68,,85.10,
2009-06-16,32.04,,86.06,
2009-06-15,32.53,,87.38,
2009-06-12,33.74,,90.63,
2009-06-11,34.29,,92.11,
2009-06-10,33.57,,90.17,
2009-06-09,33.15,,89.05,
2009-06-08,33.09,,88.88,
2009-06-05,33.61,,90.28,
2009-06-04,33.54,,90.09,
2009-06-03,32.93,,88.45,
2009-06-02,34.14,,91.70,
2009-06-01,34.64,,93.05,
2009-05-29,33.24,,89.29,
2009-05-28,32.74,,87.94,
2009-05-27,31.76,,85.31,
2009-05-26,32.13,,86.31,
2009-05-22,31.75,,85.28,
2009-05-21,31.61,,84.91,
2009-05-20,32.21,,86.52,
2009-05-19,32.11,,86.25,
2009-05-18,31.75,,85.28,
2009-05-15,30.08,,80.80,
2009-05-14,30.36,,81.55,
2009-05-13,29.93,,80.40,
2009-05-12,31.07,,83.46,
2009-05-11,30.85,,82.87,
2009-05-08,31.59,,84.86,
2009-05-07,30.57,,82.12,
2009-05-06,31.35,,84.21,
2009-05-05,30.82,,82.79,
2009-05-04,31.10,,83.54,
2009-05-01,29.09,,78.14,
2009-04-30,28.67,,77.01,
2009-04-29,28.41,,76.31,
2009-04-28,26.99,,72.50,
2009-04-27,27.08,,72.74,
2009-04-24,28.02,,75.27,
2009-04-23,27.50,,73.87,
2009-04-22,27.08,,72.74,
2009-04-21,27.31,,73.36,
2009-04-20,26.74,,71.83,
2009-04-17,28.11,,75.51,
2009-04-16,28.31,,76.04,
2009-04-15,28.07,,75.40,
2009-04-14,27.67,,74.33,
2009-04-13,28.12,,75.53,
2009-04-09,27.95,,75.08,
2009-04-08,26.78,,71.93,
2009-04-07,26.39,,70.89,
2009-04-06,27.01,,72.55,
2009-04-03,27.35,,73.47,
2009-04-02,27.02,,72.58,
2009-04-01,25.63,,68.85,
2009-03-31,24.81,,66.64,
2009-03-30,24.28,,65.22,
2009-03-27,25.60,,68.77,
2009-03-26,26.38,,70.86,
2009-03-25,25.68,,68.98,
2009-03-24,25.30,,67.96,
2009-03-23,26.11,,70.14,
2009-03-20,23.90,,64.20,
2009-03-19,24.23,,65.09,
2009-03-18,24.39,,65.51,
2009-03-17,23.89,,64.17,
2009-03-16,23.38,,62.80,
2009-03-13,23.36,,62.75,
2009-03-12,23.23,,62.40,
2009-03-11,22.37,,60.09,
2009-03-10,22.37,,60.09,
2009-03-09,20.69,,55.58,
2009-03-06,21.10,,56.68,
2009-03-05,20.75,,55.74,
2009-03-04,21.64,,58.13,
2009-03-03,20.22,,54.31,
2009-03-02,19.94,,53.56,
2009-02-27,21.23,,57.03,
2009-02-26,21.57,,57.94,
2009-02-25,21.76,,58.45,
2009-02-24,22.14,,59.47,
2009-02-23,20.99,,56.38,
2009-02-20,21.52,,57.81,
2009-02-19,22.08,,59.31,
2009-02-18,22.29,,59.87,
2009-02-17,22.45,,60.30,
2009-02-13,23.98,,64.41,
2009-02-12,23.86,,64.09,
2009-02-11,24.01,,64.49,
2009-02-10,23.31,,62.61,
2009-02-09,24.81,,66.64,
2009-02-06,24.94,,66.99,
2009-02-05,23.75,,63.80,
2009-02-04,23.26,,62.48,
2009-02-03,23.09,,62.02,
2009-02-02,22.42,,60.22,
2009-01-30,22.65,,60.84,
2009-01-29,22.82,,61.30,
2009-01-28,24.04,,64.57,
2009-01-27,22.88,,61.46,
2009-01-26,22.48,,60.38,
2009-01-23,22.22,,59.69,
2009-01-22,21.94,,58.93,
2009-01-21,22.69,,60.95,
2009-01-20,21.52,,57.81,
2009-01-16,23.25,,62.45,
2009-01-15,23.00,,61.78,
2009-01-14,22.74,,61.08,
2009-01-13,23.90,,64.20,
2009-01-12,23.83,,64.01,
2009-01-09,24.88,,66.83,
2009-01-08,25.43,,68.31,
2009-01-07,25.54,,68.60,
2009-01-06,27.10,,72.79,
2009-01-05,26.50,,71.18,
2009-01-02,26.16,,70.27,
2008-12-31,24.97,,67.07,
2008-12-30,24.64,,66.19,
2008-12-29,24.00,,64.47,
2008-12-26,24.04,,64.57,
2008-12-24,24.12,,64.79,
2008-12-23,23.95,0.3404,64.33,
2008-12-22,24.49,,64.87,
2008-12-19,25.44,,67.39,
2008-12-18,25.35,,67.15,
2008-12-17,25.92,,68.66,
2008-12-16,26.38,,69.88,
2008-12-15,24.43,,64.71,
2008-12-12,24.76,,65.58,
2008-12-11,24.42,,64.68,
2008-12-10,25.06,,66.38,
2008-12-09,23.65,,62.64,
2008-12-08,23.98,,63.52,
2008-12-05,22.54,,59.70,
2008-12-04,21.28,,56.37,
2008-12-03,22.23,,58.88,
2008-12-02,22.05,,58.41,
2008-12-01,20.74,,54.94,
2008-11-28,22.95,,60.79,
2008-11-26,23.40,,61.98,
2008-11-25,21.74,,57.59,
2008-11-24,22.16,,58.70,
2008-11-21,20.89,,55.33,
2008-11-20,18.26,,48.37,
2008-11-19,19.67,,52.10,
2008-11-18,21.53,,57.03,
2008-11-17,21.85,,57.88,
2008-11-14,22.22,,58.86,
2008-11-13,24.58,,65.11,
2008-11-12,21.59,,57.19,
2008-11-11,23.32,,61.77,
2008-11-10,24.87,,65.88,
2008-11-07,24.64,,65.27,
2008-11-06,22.79,,60.37,
2008-11-05,24.00,,63.57,
2008-11-04,27.50,,72.84,
2008-11-03,25.20,,66.75,
2008-10-31,25.43,,67.36,
2008-10-30,25.65,,67.94,
2008-10-29,22.60,,59.86,
2008-10-28,23.34,,61.82,
2008-10-27,19.30,,51.12,
2008-10-24,19.82,,52.50,
2008-10-23,22.10,,58.54,
2008-10-22,21.50,,56.95,
2008-10-21,24.03,,63.65,
2008-10-20,26.11,,69.16,
2008-10-17,24.40,,64.63,
2008-10-16,25.19,,66.72,
2008-10-15,24.01,,63.60,
2008-10-14,28.64,,75.86,
2008-10-13,30.14,,79.83,
2008-10-10,24.55,,65.03,
2008-10-09,24.27,,64.29,
2008-10-08,26.20,,69.40,
2008-10-07,26.20,,69.40,
2008-10-06,28.41,,75.25,
2008-10-03,30.72,,81.37,
2008-10-02,31.55,,83.57,
2008-10-01,34.58,,91.60,
2008-09-30,34.17,,90.51,
2008-09-29,31.61,,83.73,
2008-09-26,35.79,,94.80,
2008-09-25,37.05,,98.14,
2008-09-24,35.24,,93.34,
2008-09-23,34.84,,92.28,
2008-09-22,35.96,,95.25,
2008-09-19,38.47,,101.90,
2008-09-18,34.21,,90.62,
2008-09-17,31.55,,83.57,
2008-09-16,33.96,,89.95,
2008-09-15,33.67,,89.19,
2008-09-12,36.54,,96.79,
2008-09-11,35.36,,93.66,
2008-09-10,35.89,,95.07,
2008-09-09,35.32,,93.56,
2008-09-08,37.42,,99.12,
2008-09-05,36.96,,97.90,
2008-09-04,36.44,,96.52,
2008-09-03,38.20,,101.18,
2008-09-02,38.84,,102.88,
2008-08-29,40.05,,106.08,
2008-08-28,40.53,,107.36,
2008-08-27,40.25,,106.61,
2008-08-26,39.41,,104.39,
2008-08-25,39.34,,104.20,
2008-08-22,40.17,,106.40,
2008-08-21,40.20,,106.48,
2008-08-20,40.26,,106.64,
2008-08-19,39.26,,103.99,
2008-08-18,39.59,,104.87,
2008-08-15,40.27,,106.67,
2008-08-14,40.91,,108.36,
2008-08-13,40.38,,106.96,
2008-08-12,40.39,,106.99,
2008-08-11,40.73,,107.89,
2008-08-08,41.16,,109.02,
2008-08-07,41.06,,108.76,
2008-08-06,42.52,,112.63,
2008-08-05,41.69,,110.43,
2008-08-04,41.16,,109.02,
2008-08-01,42.46,,112.47,
2008-07-31,42.75,,113.24,
2008-07-30,43.73,,115.83,
2008-07-29,44.19,,117.05,
2008-07-28,41.87,,110.91,
2008-07-25,42.59,,112.81,
2008-07-24,42.30,87.8467,112.04,
2008-07-23,131.77,,116.34,
2008-07-22,131.58,,116.18,
2008-07-21,131.50,,116.11,
2008-07-18,129.89,,114.68,
2008-07-17,131.02,,115.68,
2008-07-16,130.41,,115.14,
2008-07-15,126.75,,111.91,
2008-07-14,128.90,,113.81,
2008-07-11,129.06,,113.95,
2008-07-10,129.93,,114.72,
2008-07-09,127.62,,112.68,
2008-07-08,130.25,,115.00,
2008-07-07,128.67,,113.61,
2008-07-03,129.13,,114.01,
2008-07-02,129.50,,114.34,
2008-07-01,133.30,,117.70,
2008-06-30,135.72,,119.83,
2008-06-27,134.70,,118.93,
2008-06-26,133.41,,117.79,
2008-06-25,138.15,0.5173,121.98,
2008-06-24,136.99,,120.50,
2008-06-23,137.60,,121.03,
2008-06-20,137.20,,120.68,
2008-06-19,141.83,,124.75,
2008-06-18,141.61,,124.56,
2008-06-17,142.30,,125.17,
2008-06-16,141.70,,124.64,
2008-06-13,141.22,,124.22,
2008-06-12,139.71,,122.89,
2008-06-11,138.90,,122.18,
2008-06-10,141.01,,124.03,
2008-06-09,144.34,,126.96,
2008-06-06,144.71,,127.29,
2008-06-05,150.15,,132.07,
2008-06-04,145.52,,128.00,
2008-06-03,146.80,,129.13,
2008-06-02,149.50,,131.50,
2008-05-30,151.30,,133.08,
2008-05-29,150.78,,132.63,
2008-05-28,150.45,,132.34,
2008-05-27,148.45,,130.58,
2008-05-23,148.69,,130.79,
2008-05-22,151.33,,133.11,
2008-05-21,150.89,,132.72,
2008-05-20,152.44,,134.09,
2008-05-19,155.13,,136.45,
2008-05-16,155.10,,136.43,
2008-05-15,153.15,,134.71,
2008-05-14,149.96,,131.90,
2008-05-13,149.60,,131.59,
2008-05-12,148.89,,130.96,
2008-05-09,147.00,,129.30,
2008-05-08,148.21,,130.37,
2008-05-07,146.70,,129.04,
2008-05-06,151.20,,133.00,
2008-05-05,149.53,,131.53,
2008-05-02,149.64,,131.62,
2008-05-01,148.22,,130.37,
2008-04-30,146.66,,129.00,
2008-04-29,143.70,,126.40,
2008-04-28,146.29,,128.68,
2008-04-25,146.57,,128.92,
2008-04-24,145.50,,127.98,
2008-04-23,147.39,,129.64,
2008-04-22,145.30,,127.81,
2008-04-21,146.66,,129.00,
2008-04-18,145.92,,128.35,
2008-04-17,143.75,,126.44,
2008-04-16,144.80,,127.37,
2008-04-15,140.64,,123.71,
2008-04-14,139.01,,122.27,
2008-04-11,139.34,,122.56,
2008-04-10,141.65,,124.60,
2008-04-09,139.65,,122.84,
2008-04-08,141.86,,124.78,
2008-04-07,142.64,,125.47,
2008-04-04,140.77,,123.82,
2008-04-03,141.34,,124.32,
2008-04-02,139.64,,122.83,
2008-04-01,139.54,,122.74,
2008-03-31,134.38,,118.20,
2008-03-28,133.59,,117.51,
2008-03-27,133.83,,117.72,
2008-03-26,134.48,,118.29,
2008-03-25,135.58,,119.26,
2008-03-24,133.53,,117.45,
2008-03-20,128.60,,113.12,
2008-03-19,126.47,,111.24,
2008-03-18,134.55,,118.35,
2008-03-17,127.90,,112.50,
2008-03-14,131.14,,115.35,
2008-03-13,135.96,,119.59,
2008-03-12,137.21,,120.69,
2008-03-11,139.80,,122.97,
2008-03-10,130.99,,115.22,
2008-03-07,133.33,,117.28,
2008-03-06,135.20,,118.92,
2008-03-05,140.00,,123.14,
2008-03-04,137.12,,120.61,
2008-03-03,140.38,,123.48,
2008-02-29,139.62,,122.81,
2008-02-28,145.40,,127.89,
2008-02-27,146.98,,129.28,
2008-02-26,145.75,,128.20,
2008-02-25,143.85,,126.53,
2008-02-22,141.22,,124.22,
2008-02-21,139.35,,122.57,
2008-02-20,141.33,,124.31,
2008-02-19,140.16,,123.28,
2008-02-15,138.35,,121.69,
2008-02-14,137.37,,120.83,
2008-02-13,139.16,,122.41,
2008-02-12,136.10,,119.71,
2008-02-11,133.94,,117.81,
2008-02-08,132.30,,116.37,
2008-02-07,132.55,,116.59,
2008-02-06,130.34,,114.65,
2008-02-05,132.51,,116.56,
2008-02-04,140.05,,123.19,
2008-02-01,139.62,,122.81,
2008-01-31,136.89,,120.41,
2008-01-30,134.20,,118.04,
2008-01-29,135.99,,119.62,
2008-01-28,136.66,,120.21,
2008-01-25,133.36,,117.30,
2008-01-24,135.42,,119.12,
2008-01-23,132.84,,116.85,
2008-01-22,132.00,,116.11,
2008-01-18,135.40,,119.10,
2008-01-17,132.38,,116.44,
2008-01-16,136.35,,119.93,
2008-01-15,142.27,,125.14,
2008-01-14,149.01,,131.07,
2008-01-11,146.85,,129.17,
2008-01-10,151.10,,132.91,
2008-01-09,149.34,,131.36,
2008-01-08,144.60,,127.19,
2008-01-07,145.73,,128.18,
2008-01-04,144.67,,127.25,
2008-01-03,149.15,,131.19,
2008-01-02,147.82,,130.02,
2007-12-31,150.30,,132.20,
2007-12-28,152.13,,133.81,
2007-12-27,151.56,,133.31,
2007-12-26,155.14,,136.46,
2007-12-24,154.34,0.6489,135.76,
2007-12-21,153.72,,134.64,
2007-12-20,149.22,,130.70,
2007-12-19,148.41,,129.99,
2007-12-18,147.45,,129.15,
2007-12-17,143.51,,125.70,
2007-12-14,149.90,,131.30,
2007-12-13,153.56,,134.50,
2007-12-12,157.90,,138.30,
2007-12-11,153.30,,134.27,
2007-12-10,160.08,,140.21,
2007-12-07,160.03,,140.17,
2007-12-06,161.95,,141.85,
2007-12-05,159.44,,139.65,
2007-12-04,152.66,,133.71,
2007-12-03,153.06,,134.06,
2007-11-30,154.40,,135.24,
2007-11-29,153.10,,134.10,
2007-11-28,155.00,,135.76,
2007-11-27,146.95,,128.71,
2007-11-26,141.53,,123.96,
2007-11-23,147.38,,129.09,
2007-11-21,143.15,,125.38,
2007-11-20,150.74,,132.03,
2007-11-19,146.71,,128.50,
2007-11-16,153.80,,134.71,
2007-11-15,151.92,,133.06,
2007-11-14,155.50,,136.20,
2007-11-13,155.35,,136.07,
2007-11-12,145.10,,127.09,
2007-11-09,153.60,,134.54,
2007-11-08,157.30,,137.78,
2007-11-07,156.50,,137.08,
2007-11-06,161.65,,141.59,
2007-11-05,155.74,,136.41,
2007-11-02,161.35,,141.32,
2007-11-01,160.44,,140.53,
2007-10-31,167.19,,146.44,
2007-10-30,163.60,,143.30,
2007-10-29,166.75,,146.05,
2007-10-26,163.00,,142.77,
2007-10-25,158.51,,138.84,
2007-10-24,156.52,,137.09,
2007-10-23,157.55,,138.00,
2007-10-22,153.30,,134.27,
2007-10-19,152.20,,133.31,
2007-10-18,159.00,,139.27,
2007-10-17,158.20,,138.57,
2007-10-16,154.63,,135.44,
2007-10-15,157.55,,138.00,
2007-10-12,159.50,,139.70,
2007-10-11,156.64,,137.20,
2007-10-10,158.03,,138.42,
2007-10-09,157.82,,138.23,
2007-10-08,155.40,,136.11,
2007-10-05,157.07,,137.58,
2007-10-04,152.00,,133.13,
2007-10-03,150.50,,131.82,
2007-10-02,155.20,,135.94,
2007-10-01,154.15,,135.02,
2007-09-28,149.45,,130.90,
2007-09-27,150.40,,131.73,
2007-09-26,148.20,,129.81,
2007-09-25,146.25,,128.10,
2007-09-24,146.80,,128.58,
2007-09-21,145.00,,127.00,
2007-09-20,143.10,,125.34,
2007-09-19,143.55,,125.73,
2007-09-18,142.90,,125.16,
2007-09-17,136.30,,119.38,
2007-09-14,137.17,,120.15,
2007-09-13,136.90,,119.91,
2007-09-12,135.40,,118.60,
2007-09-11,134.92,,118.17,
2007-09-10,132.25,,115.84,
2007-09-07,132.15,,115.75,
2007-09-06,135.20,,118.42,
2007-09-05,134.15,,117.50,
2007-09-04,136.21,,119.30,
2007-08-31,133.95,,117.33,
2007-08-30,130.58,,114.37,
2007-08-29,131.25,,114.96,
2007-08-28,126.25,,110.58,
2007-08-27,131.60,,115.27,
2007-08-24,131.00,,114.74,
2007-08-23,127.95,,112.07,
2007-08-22,127.30,,111.50,
2007-08-21,122.05,,106.90,
2007-08-20,122.50,,107.30,
2007-08-17,122.25,,107.08,
2007-08-16,118.50,,103.79,
2007-08-15,120.55,,105.59,
2007-08-14,125.48,,109.91,
2007-08-13,128.81,,112.82,
2007-08-10,127.55,,111.72,
2007-08-09,129.80,,113.69,
2007-08-08,135.40,,118.60,
2007-08-07,131.00,,114.74,
2007-08-06,130.03,,113.89,
2007-08-03,127.75,,111.89,
2007-08-02,133.51,,116.94,
2007-08-01,132.05,,115.66,
2007-07-31,132.57,,116.12,
2007-07-30,135.34,,118.54,
2007-07-27,131.05,,114.78,
2007-07-26,132.77,,116.29,
2007-07-25,139.90,,122.54,
2007-07-24,139.10,,121.84,
2007-07-23,144.03,,126.15,
2007-07-20,139.98,,122.61,
2007-07-19,140.95,,123.46,
2007-07-18,139.56,,122.24,
2007-07-17,141.29,,123.75,
2007-07-16,141.40,,123.85,
2007-07-13,142.80,,125.08,
2007-07-12,141.05,,123.54,
2007-07-11,138.02,,120.89,
2007-07-10,136.89,,119.90,
2007-07-09,139.64,,122.31,
2007-07-06,138.30,,121.14,
2007-07-05,135.97,,119.09,
2007-07-03,135.37,,118.57,
2007-07-02,134.30,,117.63,
2007-06-29,131.63,,115.29,
2007-06-28,131.17,,114.89,
2007-06-27,131.14,,114.86,
2007-06-26,129.30,,113.25,
2007-06-25,130.44,,114.25,
2007-06-22,131.44,,115.13,
2007-06-21,133.20,,116.67,
2007-06-20,131.56,,115.23,
2007-06-19,132.69,,116.22,
2007-06-18,132.54,,116.09,
2007-06-15,132.42,,115.98,
2007-06-14,129.47,,113.40,
2007-06-13,127.47,,111.65,
2007-06-12,124.97,,109.46,
2007-06-11,127.18,,111.40,
2007-06-08,126.10,,110.45,
2007-06-07,123.91,,108.53,
2007-06-06,125.85,,110.23,
2007-06-05,129.10,,113.08,
2007-06-04,129.55,,113.47,
2007-06-01,130.13,,113.98,
2007-05-31,126.96,,111.20,
2007-05-30,126.60,,110.89,
2007-05-29,125.32,,109.77,
2007-05-25,125.75,,110.14,
2007-05-24,123.85,,108.48,
2007-05-23,126.90,,111.15,
2007-05-22,127.10,,111.33,
2007-05-21,127.08,,111.31,
2007-05-18,126.85,,111.11,
2007-05-17,126.20,,110.54,
2007-05-16,126.66,,110.94,
2007-05-15,124.85,,109.35,
2007-05-14,124.70,,109.22,
2007-05-11,125.95,,110.32,
2007-05-10,122.83,,107.59,
2007-05-09,125.91,,110.28,
2007-05-08,123.91,,108.53,
2007-05-07,125.54,,109.96,
2007-05-04,124.73,,109.25,
2007-05-03,124.77,,109.28,
2007-05-02,123.73,,108.37,
2007-05-01,121.32,,106.26,
2007-04-30,120.84,,105.84,
2007-04-27,123.22,,107.93,
2007-04-26,123.84,,108.47,
2007-04-25,124.17,,108.76,
2007-04-24,122.65,,107.43,
2007-04-23,122.67,,107.45,
2007-04-20,123.16,,107.87,
2007-04-19,121.71,,106.60,
2007-04-18,122.70,,107.47,
2007-04-17,123.62,,108.28,
2007-04-16,124.29,,108.86,
2007-04-13,122.83,,107.59,
2007-04-12,122.23,,107.06,
2007-04-11,120.22,,105.30,
2007-04-10,121.34,,106.28,
2007-04-09,120.77,,105.78,
2007-04-05,120.08,,105.18,
2007-04-04,119.97,,105.08,
2007-04-03,119.22,,104.42,
2007-04-02,117.30,,102.74,
2007-03-30,116.50,,102.04,
2007-03-29,116.52,,102.06,
2007-03-28,114.25,,100.07,
2007-03-27,116.33,,101.89,
2007-03-26,116.85,,102.35,
2007-03-23,116.92,,102.41,
2007-03-22,116.38,,101.94,
2007-03-21,116.88,,102.37,
2007-03-20,113.48,,99.40,
2007-03-19,112.74,,98.75,
2007-03-16,110.32,,96.63,
2007-03-15,111.27,,97.46,
2007-03-14,110.37,,96.67,
2007-03-13,109.47,,95.88,
2007-03-12,112.75,,98.76,
2007-03-09,112.20,,98.27,
2007-03-08,112.00,,98.10,
2007-03-07,109.18,,95.63,
2007-03-06,109.85,,96.22,
2007-03-05,105.23,,92.17,
2007-03-02,108.00,,94.60,
2007-03-01,109.01,,95.48,
2007-02-28,110.60,,96.87,
2007-02-27,107.90,,94.51,
2007-02-26,117.45,,102.87,
2007-02-23,117.50,,102.92,
2007-02-22,118.35,,103.66,
2007-02-21,118.65,,103.92,
2007-02-20,118.30,,103.62,
2007-02-16,117.99,,103.35,
2007-02-15,117.72,,103.11,
2007-02-14,117.65,,103.05,
2007-02-13,115.17,,100.88,
2007-02-12,113.37,,99.30,
2007-02-09,114.15,,99.98,
2007-02-08,115.53,,101.19,
2007-02-07,116.15,,101.73,
2007-02-06,116.60,,102.13,
2007-02-05,115.46,,101.13,
2007-02-02,115.35,,101.03,
2007-02-01,115.70,,101.34,
2007-01-31,114.30,,100.11,
2007-01-30,113.42,,99.34,
2007-01-29,111.69,,97.83,
2007-01-26,113.19,,99.14,
2007-01-25,112.50,,98.54,
2007-01-24,116.07,,101.66,
2007-01-23,115.07,,100.79,
2007-01-22,112.51,,98.55,
2007-01-19,112.64,,98.66,
2007-01-18,110.65,,96.92,
2007-01-17,111.83,,97.95,
2007-01-16,112.30,,98.36,
2007-01-12,111.90,,98.01,
2007-01-11,109.67,,96.06,
2007-01-10,108.30,,94.86,
2007-01-09,108.55,,95.08,
2007-01-08,111.03,,97.25,
2007-01-05,110.23,,96.55,
2007-01-04,113.55,,99.46,
2007-01-03,115.14,,100.85,
2006-12-29,114.17,,100.00,
2006-12-28,114.38,,100.18,
2006-12-27,114.60,,100.38,
2006-12-26,112.99,,98.97,
2006-12-22,111.95,,98.06,
2006-12-21,111.55,,97.71,
2006-12-20,111.75,0.5242,97.88,
2006-12-19,112.10,,97.73,
2006-12-18,112.81,,98.35,
2006-12-15,113.60,,99.04,
2006-12-14,113.10,,98.60,
2006-12-13,111.20,,96.94,
2006-12-12,110.60,,96.42,
2006-12-11,111.95,,97.60,
2006-12-08,111.90,,97.55,
2006-12-07,112.40,,97.99,
2006-12-06,112.80,,98.34,
2006-12-05,113.58,,99.02,
2006-12-04,111.63,,97.32,
2006-12-01,109.35,,95.33,
2006-11-30,109.80,,95.72,
2006-11-29,109.31,,95.30,
2006-11-28,107.57,,93.78,
2006-11-27,106.95,,93.24,
2006-11-24,109.01,,95.03,
2006-11-22,109.03,,95.05,
2006-11-21,108.27,,94.39,
2006-11-20,106.57,,92.91,
2006-11-17,106.99,,93.27,
2006-11-16,107.11,,93.38,
2006-11-15,108.20,,94.33,
2006-11-14,108.00,,94.15,
2006-11-13,106.34,,92.71,
2006-11-10,105.98,,92.39,
2006-11-09,105.83,,92.26,
2006-11-08,105.47,,91.95,
2006-11-07,105.20,,91.71,
2006-11-06,105.65,,92.10,
2006-11-03,103.20,,89.97,
2006-11-02,102.88,,89.69,
2006-11-01,102.56,,89.41,
2006-10-31,103.60,,90.32,
2006-10-30,101.65,,88.62,
2006-10-27,102.00,,88.92,
2006-10-26,103.73,,90.43,
2006-10-25,103.48,,90.21,
2006-10-24,102.29,,89.18,
2006-10-23,101.71,,88.67,
2006-10-20,101.80,,88.75,
2006-10-19,102.28,,89.17,
2006-10-18,101.83,,88.77,
2006-10-17,100.84,,87.91,
2006-10-16,102.18,,89.08,
2006-10-13,101.90,,88.84,
2006-10-12,101.30,,88.31,
2006-10-11,98.89,,86.21,
2006-10-10,99.42,,86.67,
2006-10-09,98.53,,85.90,
2006-10-06,98.90,,86.22,
2006-10-05,99.15,,86.44,
2006-10-04,97.85,,85.30,
2006-10-03,95.30,,83.08,
2006-10-02,96.61,,84.22,
2006-09-29,96.77,,84.36,
2006-09-28,97.55,,85.04,
2006-09-27,96.77,,84.36,
2006-09-26,96.99,,84.56,
2006-09-25,95.86,,83.57,
2006-09-22,94.76,,82.61,
2006-09-21,95.98,,83.67,
2006-09-20,98.38,,85.77,
2006-09-19,96.40,,84.04,
2006-09-18,97.91,,85.36,
2006-09-15,96.82,,84.41,
2006-09-14,96.25,,83.91,
2006-09-13,97.05,,84.61,
2006-09-12,95.62,,83.36,
2006-09-11,94.01,,81.96,
2006-09-08,96.08,,83.76,
2006-09-07,95.30,,83.08,
2006-09-06,96.40,,84.04,
2006-09-05,99.25,,86.53,
2006-09-01,98.71,,86.05,
2006-08-31,97.62,,85.10,
2006-08-30,97.90,,85.35,
2006-08-29,97.48,,84.98,
2006-08-28,97.15,,84.69,
2006-08-25,96.06,,83.74,
2006-08-24,95.79,,83.51,
2006-08-23,96.05,,83.74,
2006-08-22,97.82,,85.28,
2006-08-21,97.85,,85.30,
2006-08-18,98.36,,85.75,
2006-08-17,99.30,,86.57,
2006-08-16,99.16,,86.45,
2006-08-15,98.20,,85.61,
2006-08-14,95.85,,83.56,
2006-08-11,95.47,,83.23,
2006-08-10,96.64,,84.25,
2006-08-09,95.66,,83.40,
2006-08-08,95.30,,83.08,
2006-08-07,95.30,,83.08,
2006-08-04,95.90,,83.60,
2006-08-03,95.70,,83.43,
2006-08-02,95.80,,83.52,
2006-08-01,94.55,,82.43,
2006-07-31,96.10,,83.78,
2006-07-28,97.03,,84.59,
2006-07-27,94.99,,82.81,
2006-07-26,93.70,,81.69,
2006-07-25,94.10,,82.04,
2006-07-24,93.85,,81.82,
2006-07-21,89.81,,78.30,
2006-07-20,91.59,,79.85,
2006-07-19,94.30,,82.21,
2006-07-18,88.82,,77.43,
2006-07-17,87.60,,76.37,
2006-07-14,89.00,,77.59,
2006-07-13,88.55,,77.20,
2006-07-12,92.20,,80.38,
2006-07-11,94.30,,82.21,
2006-07-10,93.85,,81.82,
2006-07-07,93.10,,81.16,
2006-07-06,94.90,,82.73,
2006-07-05,93.00,,81.08,
2006-07-03,95.98,,83.67,
2006-06-30,93.90,,81.86,
2006-06-29,93.80,,81.77,
2006-06-28,88.54,,77.19,
2006-06-27,85.85,,74.84,
2006-06-26,87.50,,76.28,
2006-06-23,87.50,,76.28,
2006-06-22,87.65,,76.41,
2006-06-21,89.25,,77.81,
2006-06-20,86.45,,75.37,
2006-06-19,85.40,,74.45,
2006-06-16,88.70,,77.33,
2006-06-15,89.21,,77.77,
2006-06-14,84.30,,73.49,
2006-06-13,81.95,,71.44,
2006-06-12,83.81,,73.06,
2006-06-09,87.05,,75.89,
2006-06-08,88.20,,76.89,
2006-06-07,89.80,,78.29,
2006-06-06,91.82,,80.05,
2006-06-05,92.50,,80.64,
2006-06-02,96.60,,84.22,
2006-06-01,95.62,,83.36,
2006-05-31,93.70,,81.69,
2006-05-30,92.15,,80.34,
2006-05-26,96.30,,83.95,
2006-05-25,96.59,,84.21,
2006-05-24,92.65,,80.77,
2006-05-23,93.30,,81.34,
2006-05-22,94.33,,82.24,
2006-05-19,98.99,,86.30,
2006-05-18,96.90,,84.48,
2006-05-17,98.80,,86.13,
2006-05-16,102.31,,89.19,
2006-05-15,101.80,,88.75,
2006-05-12,104.30,,90.93,
2006-05-11,107.10,,93.37,
2006-05-10,109.90,,95.81,
2006-05-09,111.10,,96.86,
2006-05-08,111.00,,96.77,
2006-05-05,110.20,,96.07,
2006-05-04,108.45,,94.55,
2006-05-03,107.40,,93.63,
2006-05-02,107.28,,93.53,
2006-05-01,105.42,,91.90,
2006-04-28,105.45,,91.93,
2006-04-27,104.43,,91.04,
2006-04-26,106.10,,92.50,
2006-04-25,104.05,,90.71,
2006-04-24,105.50,,91.97,
2006-04-21,106.90,,93.19,
2006-04-20,106.07,,92.47,
2006-04-19,106.45,,92.80,
2006-04-18,105.80,,92.24,
2006-04-17,102.40,,89.27,
2006-04-13,101.20,,88.23,
2006-04-12,100.72,,87.81,
2006-04-11,100.14,,87.30,
2006-04-10,101.00,,88.05,
2006-04-07,101.35,,88.36,
2006-04-06,102.92,,89.72,
2006-04-05,103.45,,90.19,
2006-04-04,102.40,,89.27,
2006-04-03,101.80,,88.75,
2006-03-31,99.00,,86.31,
2006-03-30,99.15,,86.44,
2006-03-29,98.65,,86.00,
2006-03-28,96.80,,84.39,
2006-03-27,98.60,,85.96,
2006-03-24,98.00,,85.44,
2006-03-23,97.16,,84.70,
2006-03-22,98.07,,85.50,
2006-03-21,97.00,,84.56,
2006-03-20,99.00,,86.31,
2006-03-17,98.44,,85.82,
2006-03-16,97.75,,85.22,
2006-03-15,98.63,,85.98,
2006-03-14,97.50,,85.00,
2006-03-13,94.55,,82.43,
2006-03-10,94.65,,82.52,
2006-03-09,92.70,,80.82,
2006-03-08,93.65,,81.64,
2006-03-07,93.10,,81.16,
2006-03-06,96.50,,84.13,
2006-03-03,98.00,,85.44,
2006-03-02,99.66,,86.88,
2006-03-01,99.58,,86.81,
2006-02-28,96.90,,84.48,
2006-02-27,99.49,,86.73,
2006-02-24,98.59,,85.95,
2006-02-23,98.40,,85.78,
2006-02-22,98.43,,85.81,
2006-02-21,97.90,,85.35,
2006-02-17,98.77,,86.11,
2006-02-16,98.90,,86.22,
2006-02-15,96.40,,84.04,
2006-02-14,96.90,,84.48,
2006-02-13,94.51,,82.39,
2006-02-10,96.90,,84.48,
2006-02-09,97.05,,84.61,
2006-02-08,96.80,,84.39,
2006-02-07,96.50,,84.13,
2006-02-06,99.10,,86.39,
2006-02-03,96.80,,84.39,
2006-02-02,98.14,,85.56,
2006-02-01,100.73,,87.82,
2006-01-31,100.78,,87.86,
2006-01-30,100.12,,87.28,
2006-01-27,100.59,,87.69,
2006-01-26,99.45,,86.70,
2006-01-25,97.15,,84.69,
2006-01-24,97.10,,84.65,
2006-01-23,95.60,,83.34,
2006-01-20,92.90,,80.99,
2006-01-19,95.75,,83.47,
2006-01-18,92.75,,80.86,
2006-01-17,92.80,,80.90,
2006-01-13,94.45,,82.34,
2006-01-12,94.35,,82.25,
2006-01-11,95.68,,83.41,
2006-01-10,94.57,,82.45,
2006-01-09,95.72,,83.45,
2006-01-06,94.79,,82.64,
2006-01-05,92.85,,80.95,
2006-01-04,92.38,,80.54,
2006-01-03,91.55,,79.81,
2005-12-30,88.25,,76.94,
2005-12-29,88.30,,76.98,
2005-12-28,88.29,,76.97,
2005-12-27,88.05,,76.76,
2005-12-23,89.04,0.3292,77.62,
2005-12-22,89.50,,77.74,
2005-12-21,89.48,,77.72,
2005-12-20,88.05,,76.48,
2005-12-19,87.30,,75.83,
2005-12-16,87.50,,76.00,
2005-12-15,87.80,,76.26,
2005-12-14,88.16,,76.57,
2005-12-13,88.75,,77.09,
2005-12-12,87.60,,76.09,
2005-12-09,87.10,,75.65,
2005-12-08,86.22,,74.89,
2005-12-07,86.87,,75.45,
2005-12-06,87.70,,76.17,
2005-12-05,86.90,,75.48,
2005-12-02,86.20,,74.87,
2005-12-01,86.30,,74.96,
2005-11-30,84.10,,73.05,
2005-11-29,83.90,,72.87,
2005-11-28,84.65,,73.53,
2005-11-25,85.19,,73.99,
2005-11-23,85.25,,74.05,
2005-11-22,84.36,,73.27,
2005-11-21,84.40,,73.31,
2005-11-18,84.35,,73.27,
2005-11-17,84.12,,73.07,
2005-11-16,82.90,,72.01,
2005-11-15,82.20,,71.40,
2005-11-14,82.67,,71.81,
2005-11-11,82.89,,72.00,
2005-11-10,82.71,,71.84,
2005-11-09,82.58,,71.73,
2005-11-08,81.36,,70.67,
2005-11-07,82.13,,71.34,
2005-11-04,82.07,,71.28,
2005-11-03,82.24,,71.43,
2005-11-02,82.15,,71.35,
2005-11-01,80.90,,70.27,
2005-10-31,79.50,,69.05,
2005-10-28,78.10,,67.84,
2005-10-27,76.10,,66.10,
2005-10-26,77.95,,67.71,
2005-10-25,77.67,,67.46,
2005-10-24,79.23,,68.82,
2005-10-21,77.15,,67.01,
2005-10-20,75.15,,65.27,
2005-10-19,78.30,,68.01,
2005-10-18,76.80,,66.71,
2005-10-17,78.80,,68.44,
2005-10-14,77.94,,67.70,
2005-10-13,78.24,,67.96,
2005-10-12,78.73,,68.38,
2005-10-11,81.22,,70.55,
2005-10-10,80.87,,70.24,
2005-10-07,81.14,,70.48,
2005-10-06,79.18,,68.77,
2005-10-05,82.05,,71.27,
2005-10-04,84.62,,73.50,
2005-10-03,85.42,,74.19,
2005-09-30,84.88,,73.73,
2005-09-29,85.02,,73.85,
2005-09-28,83.55,,72.57,
2005-09-27,82.61,,71.75,
2005-09-26,83.16,,72.23,
2005-09-23,82.43,,71.60,
2005-09-22,82.50,,71.66,
2005-09-21,83.33,,72.38,
2005-09-20,82.55,,71.70,
2005-09-19,82.33,,71.51,
2005-09-16,82.45,,71.61,
2005-09-15,81.20,,70.53,
2005-09-14,80.73,,70.12,
2005-09-13,81.02,,70.37,
2005-09-12,81.94,,71.17,
2005-09-09,82.06,,71.28,
2005-09-08,80.87,,70.24,
2005-09-07,81.00,,70.36,
2005-09-06,80.90,,70.27,
2005-09-02,79.90,,69.40,
2005-09-01,79.20,,68.79,
2005-08-31,78.12,,67.85,
2005-08-30,76.53,,66.47,
2005-08-29,77.34,,67.18,
2005-08-26,76.50,,66.45,
2005-08-25,76.60,,66.53,
2005-08-24,75.75,,65.80,
2005-08-23,76.75,,66.66,
2005-08-22,77.48,,67.30,
2005-08-19,76.53,,66.47,
2005-08-18,76.83,,66.73,
2005-08-17,78.27,,67.98,
2005-08-16,78.22,,67.94,
2005-08-15,79.60,,69.14,
2005-08-12,79.05,,68.66,
2005-08-11,79.90,,69.40,
2005-08-10,80.35,,69.79,
2005-08-09,79.50,,69.05,
2005-08-08,77.93,,67.69,
2005-08-05,77.40,,67.23,
2005-08-04,78.85,,68.49,
2005-08-03,79.55,,69.10,
2005-08-02,79.75,,69.27,
2005-08-01,78.36,,68.06,
2005-07-29,77.10,,66.97,
2005-07-28,77.15,,67.01,
2005-07-27,76.20,,66.19,
2005-07-26,75.79,,65.83,
2005-07-25,75.36,,65.46,
2005-07-22,76.02,,66.03,
2005-07-21,76.20,,66.19,
2005-07-20,75.38,,65.47,
2005-07-19,75.37,,65.47,
2005-07-18,74.52,,64.73,
2005-07-15,74.75,,64.93,
2005-07-14,75.16,,65.28,
2005-07-13,74.73,,64.91,
2005-07-12,74.78,,64.95,
2005-07-11,73.90,,64.19,
2005-07-08,72.79,,63.22,
2005-07-07,72.04,,62.57,
2005-07-06,71.83,,62.39,
2005-07-05,72.18,,62.69,
2005-07-01,71.86,,62.42,
2005-06-30,71.60,,62.19,
2005-06-29,71.82,,62.38,
2005-06-28,72.24,,62.75,
2005-06-27,71.70,,62.28,
2005-06-24,71.25,,61.89,
2005-06-23,71.50,,62.10,
2005-06-22,72.78,,63.22,
2005-06-21,72.10,,62.62,
2005-06-20,72.45,,62.93,
2005-06-17,73.11,,63.50,
2005-06-16,72.24,,62.75,
2005-06-15,71.60,,62.19,
2005-06-14,71.07,,61.73,
2005-06-13,70.78,,61.48,
2005-06-10,70.50,,61.24,
2005-06-09,70.30,139.8667,61.06,
2005-06-08,209.80,,60.74,
2005-06-07,210.60,,60.97,
2005-06-06,211.65,,61.28,
2005-06-03,209.54,,60.67,
2005-06-02,210.63,,60.98,
2005-06-01,209.04,,60.52,
2005-05-31,206.60,,59.82,
2005-05-27,208.40,,60.34,
2005-05-26,207.00,,59.93,
2005-05-25,204.70,,59.27,
2005-05-24,206.18,,59.69,
2005-05-23,206.78,,59.87,
2005-05-20,206.10,,59.67,
2005-05-19,206.62,,59.82,
2005-05-18,205.87,,59.61,
2005-05-17,201.85,,58.44,
2005-05-16,201.80,,58.43,
2005-05-13,199.43,,57.74,
2005-05-12,201.50,,58.34,
2005-05-11,205.00,,59.35,
2005-05-10,204.05,,59.08,
2005-05-09,208.74,,60.44,
2005-05-06,208.55,,60.38,
2005-05-05,207.99,,60.22,
2005-05-04,206.90,,59.90,
2005-05-03,201.41,,58.31,
2005-05-02,201.60,,58.37,
2005-04-29,200.27,,57.98,
2005-04-28,196.30,,56.83,
2005-04-27,199.48,,57.76,
2005-04-26,201.30,,58.28,
2005-04-25,203.38,,58.88,
2005-04-22,199.60,,57.79,
2005-04-21,201.83,,58.44,
2005-04-20,196.18,,56.80,
2005-04-19,200.92,,58.17,
2005-04-18,197.61,,57.21,
2005-04-15,195.30,,56.54,
2005-04-14,199.50,,57.76,
2005-04-13,204.74,,59.28,
2005-04-12,208.90,,60.48,
2005-04-11,206.30,,59.73,
2005-04-08,208.30,,60.31,
2005-04-07,209.29,,60.60,
2005-04-06,207.20,,59.99,
2005-04-05,204.40,,59.18,
2005-04-04,204.45,,59.19,
2005-04-01,204.00,,59.06,
2005-03-31,202.80,,58.72,
2005-03-30,200.65,,58.09,
2005-03-29,196.18,,56.80,
2005-03-28,201.39,,58.31,
2005-03-24,200.01,,57.91,
2005-03-23,200.23,,57.97,
2005-03-22,202.80,,58.72,
2005-03-21,206.62,,59.82,
2005-03-18,209.65,,60.70,
2005-03-17,210.60,,60.97,
2005-03-16,206.83,,59.88,
2005-03-15,208.60,,60.40,
2005-03-14,213.93,,61.94,
2005-03-11,215.58,,62.42,
2005-03-10,216.80,,62.77,
2005-03-09,218.90,,63.38,
2005-03-08,220.16,,63.74,
2005-03-07,221.85,,64.23,
2005-03-04,220.40,,63.81,
2005-03-03,217.80,,63.06,
2005-03-02,217.20,,62.89,
2005-03-01,220.84,,63.94,
2005-02-28,220.22,,63.76,
2005-02-25,220.59,,63.87,
2005-02-24,216.60,,62.71,
2005-02-23,213.29,,61.75,
2005-02-22,212.31,,61.47,
2005-02-18,213.09,,61.70,
2005-02-17,210.50,,60.95,
2005-02-16,210.85,,61.05,
2005-02-15,211.50,,61.24,
2005-02-14,211.00,,61.09,
2005-02-11,209.50,,60.66,
2005-02-10,207.48,,60.07,
2005-02-09,206.48,,59.78,
2005-02-08,207.15,,59.98,
2005-02-07,206.75,,59.86,
2005-02-04,206.10,,59.67,
2005-02-03,202.52,,58.64,
2005-02-02,203.14,,58.81,
2005-02-01,202.50,,58.63,
2005-01-31,200.78,,58.13,
2005-01-28,198.17,,57.38,
2005-01-27,197.99,,57.32,
2005-01-26,197.80,,57.27,
2005-01-25,194.95,,56.44,
2005-01-24,193.20,,55.94,
2005-01-21,193.50,,56.02,
2005-01-20,190.90,,55.27,
2005-01-19,193.30,,55.97,
2005-01-18,196.00,,56.75,
2005-01-14,196.35,,56.85,
2005-01-13,192.90,,55.85,
2005-01-12,193.70,,56.08,
2005-01-11,191.35,,55.40,
2005-01-10,191.71,,55.51,
2005-01-07,191.47,,55.44,
2005-01-06,191.10,,55.33,
2005-01-05,191.23,,55.37,
2005-01-04,193.60,,56.05,
2005-01-03,199.75,,57.83,
2004-12-31,201.85,,58.44,
2004-12-30,200.20,,57.96,
2004-12-29,200.71,,58.11,
2004-12-28,199.61,,57.79,
2004-12-27,198.58,,57.49,
2004-12-23,198.73,0.2681,57.54,
2004-12-22,199.80,,57.77,
2004-12-21,199.85,,57.78,
2004-12-20,197.95,,57.24,
2004-12-17,195.40,,56.50,
2004-12-16,195.85,,56.63,
2004-12-15,196.84,,56.91,
2004-12-14,194.15,,56.14,
2004-12-13,192.38,,55.62,
2004-12-10,189.50,,54.79,
2004-12-09,189.69,,54.85,
2004-12-08,192.83,,55.75,
2004-12-07,193.85,,56.05,
2004-12-06,196.87,,56.92,
2004-12-03,197.15,,57.00,
2004-12-02,196.26,,56.75,
2004-12-01,196.55,,56.83,
2004-11-30,195.06,,56.40,
2004-11-29,194.70,,56.30,
2004-11-26,195.90,,56.64,
2004-11-24,192.70,,55.72,
2004-11-23,190.67,,55.13,
2004-11-22,190.34,,55.03,
2004-11-19,189.60,,54.82,
2004-11-18,192.35,,55.62,
2004-11-17,192.00,,55.51,
2004-11-16,187.76,,54.29,
2004-11-15,189.93,,54.92,
2004-11-12,189.75,,54.86,
2004-11-11,186.60,,53.95,
2004-11-10,184.50,,53.35,
2004-11-09,184.29,,53.29,
2004-11-08,183.11,,52.94,
2004-11-05,185.20,,53.55,
2004-11-04,184.50,,53.35,
2004-11-03,181.75,,52.55,
2004-11-02,179.14,,51.80,
2004-11-01,178.73,,51.68,
2004-10-29,177.41,,51.30,
2004-10-28,176.72,,51.10,
2004-10-27,177.60,,51.35,
2004-10-26,174.60,,50.48,
2004-10-25,173.97,,50.30,
2004-10-22,173.50,,50.17,
2004-10-21,174.75,,50.53,
2004-10-20,172.27,,49.81,
2004-10-19,173.36,,50.13,
2004-10-18,174.20,,50.37,
2004-10-15,172.37,,49.84,
2004-10-14,170.10,,49.18,
2004-10-13,172.45,,49.86,
2004-10-12,174.82,,50.55,
2004-10-11,177.62,,51.36,
2004-10-08,176.70,,51.09,
2004-10-07,178.00,,51.47,
2004-10-06,179.53,,51.91,
2004-10-05,177.48,,51.32,
2004-10-04,178.80,,51.70,
2004-10-01,175.80,,50.83,
2004-09-30,172.50,,49.88,
2004-09-29,171.60,,49.62,
2004-09-28,170.70,,49.36,
2004-09-27,168.61,,48.75,
2004-09-24,169.62,,49.04,
2004-09-23,170.10,,49.18,
2004-09-22,169.35,,48.97,
2004-09-21,171.95,,49.72,
2004-09-20,170.17,,49.20,
2004-09-17,170.00,,49.15,
2004-09-16,168.87,,48.83,
2004-09-15,166.78,,48.22,
2004-09-14,167.52,,48.44,
2004-09-13,167.58,,48.45,
2004-09-10,166.06,,48.01,
2004-09-09,164.50,,47.56,
2004-09-08,164.00,,47.42,
2004-09-07,164.10,,47.45,
2004-09-03,162.85,,47.09,
2004-09-02,164.60,,47.59,
2004-09-01,162.58,,47.01,
2004-08-31,161.25,,46.62,
2004-08-30,160.55,,46.42,
2004-08-27,161.42,,46.67,
2004-08-26,161.72,,46.76,
2004-08-25,161.50,,46.70,
2004-08-24,159.60,,46.15,
2004-08-23,160.06,,46.28,
2004-08-20,159.20,,46.03,
2004-08-19,158.41,,45.80,
2004-08-18,158.24,,45.75,
2004-08-17,156.39,,45.22,
2004-08-16,155.35,,44.92,
2004-08-13,153.26,,44.31,
2004-08-12,153.02,,44.24,
2004-08-11,154.75,,44.74,
2004-08-10,156.20,,45.16,
2004-08-09,154.46,,44.66,
2004-08-06,153.18,,44.29,
2004-08-05,154.30,,44.61,
2004-08-04,155.30,,44.90,
2004-08-03,155.15,,44.86,
2004-08-02,154.97,,44.81,
2004-07-30,155.75,,45.03,
2004-07-29,156.50,,45.25,
2004-07-28,155.53,,44.97,
2004-07-27,155.58,,44.98,
2004-07-26,152.67,,44.14,
2004-07-23,154.10,,44.56,
2004-07-22,156.80,,45.34,
2004-07-21,156.80,,45.34,
2004-07-20,158.63,,45.87,
2004-07-19,157.96,,45.67,
2004-07-16,158.20,,45.74,
2004-07-15,156.48,,45.24,
2004-07-14,157.30,,45.48,
2004-07-13,158.82,,45.92,
2004-07-12,158.10,,45.71,
2004-07-09,158.51,,45.83,
2004-07-08,157.67,,45.59,
2004-07-07,159.95,,46.25,
2004-07-06,157.89,,45.65,
2004-07-02,159.60,,46.15,
2004-07-01,159.61,,46.15,
2004-06-30,161.63,,46.73,
2004-06-29,159.35,,46.07,
2004-06-28,158.14,,45.72,
2004-06-25,159.50,,46.12,
2004-06-24,157.90,,45.66,
2004-06-23,157.27,,45.47,
2004-06-22,154.52,,44.68,
2004-06-21,152.90,,44.21,
2004-06-18,152.20,,44.01,
2004-06-17,153.07,,44.26,
2004-06-16,152.31,,44.04,
2004-06-15,154.38,,44.64,
2004-06-14,151.45,,43.79,
2004-06-10,157.52,,45.55,
2004-06-09,157.34,,45.49,
2004-06-08,160.98,,46.55,
2004-06-07,163.25,,47.20,
2004-06-04,157.80,,45.63,
2004-06-03,155.51,,44.96,
2004-06-02,159.04,,45.98,
2004-06-01,159.04,,45.98,
2004-05-28,160.15,,46.31,
2004-05-27,160.50,,46.41,
2004-05-26,158.00,,45.68,
2004-05-25,158.62,,45.86,
2004-05-24,155.20,,44.87,
2004-05-21,152.82,,44.19,
2004-05-20,150.35,,43.47,
2004-05-19,151.28,,43.74,
2004-05-18,147.21,,42.56,
2004-05-17,142.96,,41.34,
2004-05-14,148.92,,43.06,
2004-05-13,152.95,,44.22,
2004-05-12,153.35,,44.34,
2004-05-11,153.30,,44.33,
2004-05-10,148.88,,43.05,
2004-05-07,156.43,,45.23,
2004-05-06,160.03,,46.27,
2004-05-05,163.42,,47.25,
2004-05-04,163.02,,47.14,
2004-05-03,159.89,,46.23,
2004-04-30,158.30,,45.77,
2004-04-29,161.74,,46.77,
2004-04-28,167.25,,48.36,
2004-04-27,172.18,,49.78,
2004-04-26,173.10,,50.05,
2004-04-23,175.60,,50.77,
2004-04-22,174.30,,50.40,
2004-04-21,174.35,,50.41,
2004-04-20,175.65,,50.79,
2004-04-19,177.20,,51.24,
2004-04-16,176.90,,51.15,
2004-04-15,175.60,,50.77,
2004-04-14,177.07,,51.20,
2004-04-13,179.72,,51.96,
2004-04-12,181.84,,52.58,
2004-04-08,180.45,,52.18,
2004-04-07,180.30,,52.13,
2004-04-06,180.95,,52.32,
2004-04-05,179.95,,52.03,
2004-04-02,178.70,,51.67,
2004-04-01,176.93,,51.16,
2004-03-31,175.50,,50.74,
2004-03-30,173.35,,50.12,
2004-03-29,171.25,,49.52,
2004-03-26,169.08,,48.89,
2004-03-25,169.39,,48.98,
2004-03-24,167.75,,48.50,
2004-03-23,167.62,,48.47,
2004-03-22,165.95,,47.98,
2004-03-19,168.65,,48.76,
2004-03-18,170.90,,49.41,
2004-03-17,169.90,,49.12,
2004-03-16,167.60,,48.46,
2004-03-15,165.55,,47.87,
2004-03-12,168.70,,48.78,
2004-03-11,167.30,,48.37,
2004-03-10,171.00,,49.44,
2004-03-09,175.00,,50.60,
2004-03-08,176.15,,50.93,
2004-03-05,177.85,,51.42,
2004-03-04,177.20,,51.24,
2004-03-03,176.00,,50.89,
2004-03-02,177.10,,51.21,
2004-03-01,178.52,,51.62,
2004-02-27,174.54,,50.47,
2004-02-26,172.10,,49.76,
2004-02-25,171.25,,49.52,
2004-02-24,169.40,,48.98,
2004-02-23,170.30,,49.24,
2004-02-20,171.80,,49.67,
2004-02-19,173.75,,50.24,
2004-02-18,175.28,,50.68,
2004-02-17,177.70,,51.38,
2004-02-13,174.20,,50.37,
2004-02-12,174.08,,50.33,
2004-02-11,174.17,,50.36,
2004-02-10,171.51,,49.59,
2004-02-09,171.66,,49.63,
2004-02-06,169.22,,48.93,
2004-02-05,165.45,,47.84,
2004-02-04,165.50,,47.85,
2004-02-03,167.00,,48.29,
2004-02-02,167.94,,48.56,
2004-01-30,167.90,,48.55,
2004-01-29,168.13,,48.61,
2004-01-28,170.82,,49.39,
2004-01-27,173.27,,50.10,
2004-01-26,174.15,,50.35,
2004-01-23,173.00,,50.02,
2004-01-22,173.29,,50.10,
2004-01-21,173.73,,50.23,
2004-01-20,173.50,,50.17,
2004-01-16,168.60,,48.75,
2004-01-15,167.88,,48.54,
2004-01-14,171.38,,49.55,
2004-01-13,171.11,,49.47,
2004-01-12,172.09,,49.76,
2004-01-09,172.24,,49.80,
2004-01-08,172.55,,49.89,
2004-01-07,171.90,,49.70,
2004-01-06,171.50,,49.59,
2004-01-05,173.46,,50.15,
2004-01-02,167.58,,48.45,
2003-12-31,163.93,0.0135,47.40,
2003-12-30,162.01,,46.84,
2003-12-29,161.24,,46.62,
2003-12-26,158.84,,45.92,
2003-12-24,158.44,,45.81,
2003-12-23,157.93,,45.66,
2003-12-22,157.50,0.0770,45.54,
2003-12-19,156.00,,45.08,
2003-12-18,155.62,,44.97,
2003-12-17,153.15,,44.26,
2003-12-16,154.95,,44.78,
2003-12-15,155.60,,44.96,
2003-12-12,155.48,,44.93,
2003-12-11,154.77,,44.72,
2003-12-10,152.00,,43.92,
2003-12-09,152.61,,44.10,
2003-12-08,153.25,,44.29,
2003-12-05,152.95,,44.20,
2003-12-04,153.24,,44.28,
2003-12-03,154.30,,44.59,
2003-12-02,154.84,,44.74,
2003-12-01,155.53,,44.94,
2003-11-28,151.20,,43.69,
2003-11-26,149.86,,43.31,
2003-11-25,148.50,,42.91,
2003-11-24,147.99,,42.77,
2003-11-21,146.40,,42.31,
2003-11-20,145.14,,41.94,
2003-11-19,147.04,,42.49,
2003-11-18,148.00,,42.77,
2003-11-17,147.71,,42.68,
2003-11-14,150.65,,43.53,
2003-11-13,151.42,,43.76,
2003-11-12,150.26,,43.42,
2003-11-11,147.63,,42.66,
2003-11-10,149.55,,43.22,
2003-11-07,151.64,,43.82,
2003-11-06,151.48,,43.77,
2003-11-05,152.57,,44.09,
2003-11-04,152.37,,44.03,
2003-11-03,151.95,,43.91,
2003-10-31,148.41,,42.89,
2003-10-30,149.61,,43.23,
2003-10-29,150.15,,43.39,
2003-10-28,148.91,,43.03,
2003-10-27,146.90,,42.45,
2003-10-24,145.23,,41.97,
2003-10-23,146.00,,42.19,
2003-10-22,148.18,,42.82,
2003-10-21,150.39,,43.46,
2003-10-20,149.64,,43.24,
2003-10-17,148.81,,43.00,
2003-10-16,149.72,,43.26,
2003-10-15,149.76,,43.28,
2003-10-14,147.97,,42.76,
2003-10-13,150.85,,43.59,
2003-10-10,148.60,,42.94,
2003-10-09,146.80,,42.42,
2003-10-08,144.37,,41.72,
2003-10-07,143.30,,41.41,
2003-10-06,143.45,,41.45,
2003-10-03,142.90,,41.29,
2003-10-02,141.50,,40.89,
2003-10-01,139.50,,40.31,
2003-09-30,135.93,,39.28,
2003-09-29,136.36,,39.40,
2003-09-26,135.40,,39.13,
2003-09-25,136.35,,39.40,
2003-09-24,138.40,,39.99,
2003-09-23,138.15,,39.92,
2003-09-22,137.81,,39.82,
2003-09-19,140.10,,40.49,
2003-09-18,140.75,,40.67,
2003-09-17,139.15,,40.21,
2003-09-16,139.75,,40.38,
2003-09-15,136.93,,39.57,
2003-09-12,138.98,,40.16,
2003-09-11,138.00,,39.88,
2003-09-10,138.16,,39.92,
2003-09-09,140.50,,40.60,
2003-09-08,142.98,,41.32,
2003-09-05,140.32,,40.55,
2003-09-04,140.45,,40.59,
2003-09-03,139.95,,40.44,
2003-09-02,138.85,,40.12,
2003-08-29,136.82,,39.54,
2003-08-28,135.84,,39.25,
2003-08-27,134.90,,38.98,
2003-08-26,133.35,,38.53,
2003-08-25,135.00,,39.01,
2003-08-22,136.06,,39.32,
2003-08-21,135.37,,39.12,
2003-08-20,132.93,,38.41,
2003-08-19,132.91,,38.41,
2003-08-18,132.26,,38.22,
2003-08-15,129.50,,37.42,
2003-08-14,130.80,,37.80,
2003-08-13,129.10,,37.31,
2003-08-12,127.30,,36.79,
2003-08-11,126.80,,36.64,
2003-08-08,126.25,,36.48,
2003-08-07,125.41,,36.24,
2003-08-06,124.50,,35.98,
2003-08-05,125.06,,36.14,
2003-08-04,126.42,,36.53,
2003-08-01,126.98,,36.69,
2003-07-31,126.70,,36.61,
2003-07-30,126.10,,36.44,
2003-07-29,127.03,,36.71,
2003-07-28,127.75,,36.92,
2003-07-25,127.05,,36.71,
2003-07-24,125.00,,36.12,
2003-07-23,124.40,,35.95,
2003-07-22,125.20,,36.18,
2003-07-21,123.72,,35.75,
2003-07-18,125.38,,36.23,
2003-07-17,123.73,,35.75,
2003-07-16,127.05,,36.71,
2003-07-15,126.95,,36.69,
2003-07-14,128.57,,37.15,
2003-07-11,126.35,,36.51,
2003-07-10,125.30,,36.21,
2003-07-09,127.54,,36.86,
2003-07-08,127.84,,36.94,
2003-07-07,127.48,,36.84,
2003-07-03,124.40,,35.95,
2003-07-02,124.05,,35.85,
2003-07-01,121.20,,35.02,
2003-06-30,119.90,,34.65,
2003-06-27,119.98,,34.67,
2003-06-26,120.54,,34.83,
2003-06-25,119.25,,34.46,
2003-06-24,118.27,,34.18,
2003-06-23,119.15,,34.43,
2003-06-20,122.15,,35.30,
2003-06-19,122.15,,35.30,
2003-06-18,122.15,,35.30,
2003-06-17,122.60,,35.43,
2003-06-16,120.13,,34.71,
2003-06-13,118.85,,34.34,
2003-06-12,118.89,,34.36,
2003-06-11,118.00,,34.10,
2003-06-10,117.90,,34.07,
2003-06-09,116.70,,33.72,
2003-06-06,117.71,,34.01,
2003-06-05,116.62,,33.70,
2003-06-04,116.50,,33.67,
2003-06-03,115.02,,33.24,
2003-06-02,115.90,,33.49,
2003-05-30,115.07,,33.25,
2003-05-29,113.75,,32.87,
2003-05-28,113.60,,32.83,
2003-05-27,113.11,,32.69,
2003-05-23,109.20,,31.56,
2003-05-22,108.09,,31.24,
2003-05-21,107.12,,30.95,
2003-05-20,107.03,,30.93,
2003-05-19,106.50,,30.78,
2003-05-16,109.10,,31.53,
2003-05-15,109.02,,31.50,
2003-05-14,108.80,,31.44,
2003-05-13,109.35,,31.60,
2003-05-12,109.97,,31.78,
2003-05-09,108.46,,31.34,
2003-05-08,107.20,,30.98,
2003-05-07,108.15,,31.25,
2003-05-06,108.35,,31.31,
2003-05-05,107.80,,31.15,
2003-05-02,106.65,,30.82,
2003-05-01,105.04,,30.35,
2003-04-30,105.45,,30.47,
2003-04-29,105.75,,30.56,
2003-04-28,102.82,,29.71,
2003-04-25,101.15,,29.23,
2003-04-24,102.85,,29.72,
2003-04-23,104.92,,30.32,
2003-04-22,104.43,,30.18,
2003-04-21,104.08,,30.08,
2003-04-17,104.12,,30.09,
2003-04-16,103.38,,29.87,
2003-04-15,102.20,,29.53,
2003-04-14,101.00,,29.19,
2003-04-11,99.70,,28.81,


==> anc/shy_data.csv <==
shy_data.csv: price-distribution data for
  SHY: iShares Barclays 1-3Yr Treasury Bond Fund
  adjusted closing prices - normalized at 100 on 2006-12-29
date,closing price,distribution,adjusted close,
2010-05-28,83.84,,116.52,
2010-05-27,83.68,,116.30,
2010-05-26,83.74,,116.38,
2010-05-25,83.81,,116.48,
2010-05-24,83.82,,116.50,
2010-05-21,83.83,,116.51,
2010-05-20,83.89,,116.59,
2010-05-19,83.79,,116.45,
2010-05-18,83.83,,116.51,
2010-05-17,83.74,,116.38,
2010-05-14,83.77,,116.43,
2010-05-13,83.66,,116.27,
2010-05-12,83.61,,116.20,
2010-05-11,83.63,,116.23,
2010-05-10,83.58,,116.16,
2010-05-07,83.69,,116.32,
2010-05-06,83.72,,116.36,
2010-05-05,83.54,,116.11,
2010-05-04,83.43,,115.95,
2010-05-03,83.38,0.0784,115.88,
2010-04-30,83.54,,116.00,
2010-04-29,83.44,,115.86,
2010-04-28,83.42,,115.83,
2010-04-27,83.44,,115.86,
2010-04-26,83.28,,115.64,
2010-04-23,83.28,,115.64,
2010-04-22,83.31,,115.68,
2010-04-21,83.37,,115.76,
2010-04-20,83.36,,115.75,
2010-04-19,83.35,,115.73,
2010-04-16,83.43,,115.85,
2010-04-15,83.30,,115.66,
2010-04-14,83.24,,115.58,
2010-04-13,83.24,,115.58,
2010-04-12,83.26,,115.61,
2010-04-09,83.22,,115.55,
2010-04-08,83.20,,115.53,
2010-04-07,83.22,,115.55,
2010-04-06,83.09,,115.37,
2010-04-05,83.03,,115.29,
2010-04-01,83.26,0.0796,115.61,
2010-03-31,83.37,,115.65,
2010-03-30,83.31,,115.57,
2010-03-29,83.33,,115.60,
2010-03-26,83.29,,115.54,
2010-03-25,83.24,,115.47,
2010-03-24,83.21,,115.43,
2010-03-23,83.34,,115.61,
2010-03-22,83.37,,115.65,
2010-03-19,83.34,,115.61,
2010-03-18,83.40,,115.69,
2010-03-17,83.45,,115.76,
2010-03-16,83.43,,115.73,
2010-03-15,83.41,,115.71,
2010-03-12,83.38,,115.67,
2010-03-11,83.37,,115.65,
2010-03-10,83.47,,115.79,
2010-03-09,83.49,,115.82,
2010-03-08,83.43,,115.73,
2010-03-05,83.47,,115.79,
2010-03-04,83.54,,115.89,
2010-03-03,83.57,,115.93,
2010-03-02,83.58,,115.94,
2010-03-01,83.58,0.0747,115.94,
2010-02-26,83.67,,115.96,
2010-02-25,83.64,,115.92,
2010-02-24,83.57,,115.83,
2010-02-23,83.53,,115.77,
2010-02-22,83.46,,115.67,
2010-02-19,83.43,,115.63,
2010-02-18,83.46,,115.67,
2010-02-17,83.51,,115.74,
2010-02-16,83.58,,115.84,
2010-02-12,83.57,,115.83,
2010-02-11,83.50,,115.73,
2010-02-10,83.47,,115.69,
2010-02-09,83.56,,115.81,
2010-02-08,83.64,,115.92,
2010-02-05,83.70,,116.01,
2010-02-04,83.57,,115.83,
2010-02-03,83.45,,115.66,
2010-02-02,83.51,,115.74,
2010-02-01,83.50,0.0841,115.73,
2010-01-29,83.62,,115.78,
2010-01-28,83.54,,115.67,
2010-01-27,83.50,,115.61,
2010-01-26,83.53,,115.65,
2010-01-25,83.52,,115.64,
2010-01-22,83.59,,115.74,
2010-01-21,83.52,,115.64,
2010-01-20,83.45,,115.54,
2010-01-19,83.45,,115.54,
2010-01-15,83.43,,115.52,
2010-01-14,83.36,,115.42,
2010-01-13,83.28,,115.31,
2010-01-12,83.35,,115.40,
2010-01-11,83.28,,115.31,
2010-01-08,83.24,,115.25,
2010-01-07,83.16,,115.14,
2010-01-06,83.18,,115.17,
2010-01-05,83.17,,115.16,
2010-01-04,83.07,,115.02,
2009-12-31,82.96,,114.86,
2009-12-30,83.06,,115.00,
2009-12-29,83.09,0.0850,115.04,
2009-12-28,83.12,,114.97,
2009-12-24,83.24,,115.13,
2009-12-23,83.34,,115.27,
2009-12-22,83.34,,115.27,
2009-12-21,83.44,,115.41,
2009-12-18,83.57,,115.59,
2009-12-17,83.63,,115.67,
2009-12-16,83.47,,115.45,
2009-12-15,83.41,,115.37,
2009-12-14,83.43,,115.40,
2009-12-11,83.52,,115.52,
2009-12-10,83.61,,115.65,
2009-12-09,83.64,,115.69,
2009-12-08,83.70,,115.77,
2009-12-07,83.62,,115.66,
2009-12-04,83.44,,115.41,
2009-12-03,83.65,,115.70,
2009-12-02,83.70,,115.77,
2009-12-01,83.77,0.5802,115.87,
2009-11-30,84.33,,115.84,
2009-11-27,84.32,,115.83,
2009-11-25,84.26,,115.74,
2009-11-24,84.22,,115.69,
2009-11-23,84.15,,115.59,
2009-11-20,84.16,,115.61,
2009-11-19,84.14,,115.58,
2009-11-18,84.11,,115.54,
2009-11-17,84.11,,115.54,
2009-11-16,84.09,,115.51,
2009-11-13,84.04,,115.44,
2009-11-12,84.02,,115.41,
2009-11-11,84.03,,115.43,
2009-11-10,83.94,,115.30,
2009-11-09,83.96,,115.33,
2009-11-06,83.96,,115.33,
2009-11-05,83.90,,115.25,
2009-11-04,83.82,,115.14,
2009-11-03,83.83,,115.15,
2009-11-02,83.84,0.1901,115.17,
2009-10-30,84.02,,115.15,
2009-10-29,83.92,,115.02,
2009-10-28,83.99,,115.11,
2009-10-27,83.87,,114.95,
2009-10-26,83.70,,114.71,
2009-10-23,83.79,,114.84,
2009-10-22,83.93,,115.03,
2009-10-21,83.92,,115.02,
2009-10-20,83.96,,115.07,
2009-10-19,83.92,,115.02,
2009-10-16,83.92,,115.02,
2009-10-15,83.87,,114.95,
2009-10-14,83.92,,115.02,
2009-10-13,84.03,,115.17,
2009-10-12,83.98,,115.10,
2009-10-09,83.88,,114.96,
2009-10-08,84.00,,115.12,
2009-10-07,84.08,,115.23,
2009-10-06,83.97,,115.08,
2009-10-05,84.02,,115.15,
2009-10-02,84.02,,115.15,
2009-10-01,83.99,0.1041,115.11,
2009-09-30,84.01,,115.00,
2009-09-29,83.92,,114.87,
2009-09-28,83.93,,114.89,
2009-09-25,83.94,,114.90,
2009-09-24,83.97,,114.94,
2009-09-23,83.95,,114.91,
2009-09-22,83.82,,114.74,
2009-09-21,83.84,,114.76,
2009-09-18,83.81,,114.72,
2009-09-17,83.89,,114.83,
2009-09-16,83.77,,114.67,
2009-09-15,83.88,,114.82,
2009-09-14,83.84,,114.76,
2009-09-11,83.89,,114.83,
2009-09-10,83.92,,114.87,
2009-09-09,83.87,,114.80,
2009-09-08,83.86,,114.79,
2009-09-04,83.85,,114.78,
2009-09-03,83.89,,114.83,
2009-09-02,83.97,,114.94,
2009-09-01,83.88,0.1076,114.82,
2009-08-31,83.92,,114.73,
2009-08-28,83.86,,114.64,
2009-08-27,83.77,,114.52,
2009-08-26,83.78,,114.53,
2009-08-25,83.73,,114.47,
2009-08-24,83.73,,114.47,
2009-08-21,83.63,,114.33,
2009-08-20,83.76,,114.51,
2009-08-19,83.78,,114.53,
2009-08-18,83.74,,114.48,
2009-08-17,83.76,,114.51,
2009-08-14,83.67,,114.38,
2009-08-13,83.61,,114.30,
2009-08-12,83.47,,114.11,
2009-08-11,83.44,,114.07,
2009-08-10,83.35,,113.95,
2009-08-07,83.22,,113.77,
2009-08-06,83.36,,113.96,
2009-08-05,83.36,,113.96,
2009-08-04,83.39,,114.00,
2009-08-03,83.46,0.1117,114.10,
2009-07-31,83.69,,114.26,
2009-07-30,83.55,,114.07,
2009-07-29,83.54,,114.05,
2009-07-28,83.59,,114.12,
2009-07-27,83.64,,114.19,
2009-07-24,83.70,,114.27,
2009-07-23,83.65,,114.20,
2009-07-22,83.80,,114.41,
2009-07-21,83.84,,114.46,
2009-07-20,83.74,,114.33,
2009-07-17,83.75,,114.34,
2009-07-16,83.78,,114.38,
2009-07-15,83.65,,114.20,
2009-07-14,83.85,,114.48,
2009-07-13,83.91,,114.56,
2009-07-10,83.96,,114.63,
2009-07-09,83.88,,114.52,
2009-07-08,83.92,,114.57,
2009-07-07,83.79,,114.39,
2009-07-06,83.80,,114.41,
2009-07-02,83.77,,114.37,
2009-07-01,83.68,0.1122,114.24,
2009-06-30,83.71,,114.13,
2009-06-29,83.72,,114.15,
2009-06-26,83.72,,114.15,
2009-06-25,83.68,,114.09,
2009-06-24,83.52,,113.87,
2009-06-23,83.53,,113.89,
2009-06-22,83.53,,113.89,
2009-06-19,83.42,,113.74,
2009-06-18,83.37,,113.67,
2009-06-17,83.51,,113.86,
2009-06-16,83.42,,113.74,
2009-06-15,83.33,,113.61,
2009-06-12,83.27,,113.53,
2009-06-11,83.18,,113.41,
2009-06-10,83.17,,113.40,
2009-06-09,83.18,,113.41,
2009-06-08,82.99,,113.15,
2009-06-05,83.21,,113.45,
2009-06-04,83.76,,114.20,
2009-06-03,83.84,,114.31,
2009-06-02,83.69,,114.11,
2009-06-01,83.72,0.1308,114.15,
2009-05-29,83.92,,114.24,
2009-05-28,83.80,,114.08,
2009-05-27,83.81,,114.09,
2009-05-26,83.83,,114.12,
2009-05-22,83.94,,114.27,
2009-05-21,83.92,,114.24,
2009-05-20,84.03,,114.39,
2009-05-19,83.92,,114.24,
2009-05-18,83.87,,114.17,
2009-05-15,83.95,,114.28,
2009-05-14,83.96,,114.29,
2009-05-13,83.93,,114.25,
2009-05-12,83.89,,114.20,
2009-05-11,83.90,,114.21,
2009-05-08,83.76,,114.02,
2009-05-07,83.70,,113.94,
2009-05-06,83.82,,114.10,
2009-05-05,83.77,,114.04,
2009-05-04,83.79,,114.06,
2009-05-01,83.81,0.1668,114.09,
2009-04-30,84.04,,114.18,
2009-04-29,83.97,,114.08,
2009-04-28,83.93,,114.03,
2009-04-27,84.01,,114.14,
2009-04-24,83.91,,114.00,
2009-04-23,83.91,,114.00,
2009-04-22,83.97,,114.08,
2009-04-21,83.97,,114.08,
2009-04-20,83.96,,114.07,
2009-04-17,83.88,,113.96,
2009-04-16,83.97,,114.08,
2009-04-15,84.09,,114.24,
2009-04-14,84.05,,114.19,
2009-04-13,83.98,,114.10,
2009-04-09,83.82,,113.88,
2009-04-08,83.92,,114.01,
2009-04-07,83.92,,114.01,
2009-04-06,83.89,,113.97,
2009-04-03,83.83,,113.89,
2009-04-02,84.02,,114.15,
2009-04-01,84.16,0.1412,114.34,
2009-03-31,84.32,,114.37,
2009-03-30,84.20,,114.20,
2009-03-27,84.12,,114.09,
2009-03-26,84.08,,114.04,
2009-03-25,83.97,,113.89,
2009-03-24,83.99,,113.92,
2009-03-23,84.10,,114.07,
2009-03-20,84.17,,114.16,
2009-03-19,84.07,,114.03,
2009-03-18,84.17,,114.16,
2009-03-17,83.85,,113.73,
2009-03-16,83.87,,113.75,
2009-03-13,83.98,,113.90,
2009-03-12,83.91,,113.81,
2009-03-11,83.88,,113.77,
2009-03-10,83.84,,113.71,
2009-03-09,83.89,,113.78,
2009-03-06,83.97,,113.89,
2009-03-05,84.03,,113.97,
2009-03-04,83.93,,113.84,
2009-03-03,84.02,,113.96,
2009-03-02,84.09,0.1293,114.05,
2009-02-27,84.03,,113.80,
2009-02-26,83.98,,113.73,
2009-02-25,83.94,,113.67,
2009-02-24,84.10,,113.89,
2009-02-23,84.16,,113.97,
2009-02-20,84.17,,113.99,
2009-02-19,84.10,,113.89,
2009-02-18,84.13,,113.93,
2009-02-17,84.27,,114.12,
2009-02-13,84.05,,113.82,
2009-02-12,84.21,,114.04,
2009-02-11,84.11,,113.90,
2009-02-10,84.13,,113.93,
2009-02-09,83.94,,113.67,
2009-02-06,83.97,,113.72,
2009-02-05,84.02,,113.78,
2009-02-04,84.00,,113.76,
2009-02-03,84.14,,113.95,
2009-02-02,84.23,0.1375,114.07,
2009-01-30,84.29,,113.96,
2009-01-29,84.24,,113.89,
2009-01-28,84.40,,114.11,
2009-01-27,84.43,,114.15,
2009-01-26,84.34,,114.03,
2009-01-23,84.45,,114.18,
2009-01-22,84.47,,114.21,
2009-01-21,84.43,,114.15,
2009-01-20,84.56,,114.33,
2009-01-16,84.52,,114.27,
2009-01-15,84.48,,114.22,
2009-01-14,84.57,,114.34,
2009-01-13,84.47,,114.21,
2009-01-12,84.46,,114.19,
2009-01-09,84.44,,114.17,
2009-01-08,84.38,,114.08,
2009-01-07,84.36,,114.06,
2009-01-06,84.42,,114.14,
2009-01-05,84.38,,114.08,
2009-01-02,84.21,,113.85,
2008-12-31,84.66,,114.46,
2008-12-30,84.70,,114.52,
2008-12-29,84.62,0.3362,114.41,
2008-12-26,84.77,,114.16,
2008-12-24,84.67,,114.02,
2008-12-23,84.65,,114.00,
2008-12-22,84.63,,113.97,
2008-12-19,84.79,,114.18,
2008-12-18,84.87,,114.29,
2008-12-17,84.83,,114.24,
2008-12-16,85.01,,114.48,
2008-12-15,84.97,,114.43,
2008-12-12,84.91,,114.35,
2008-12-11,84.87,,114.29,
2008-12-10,84.67,,114.02,
2008-12-09,84.78,,114.17,
2008-12-08,84.52,,113.82,
2008-12-05,84.64,,113.98,
2008-12-04,84.74,,114.12,
2008-12-03,84.72,,114.09,
2008-12-02,84.65,,114.00,
2008-12-01,84.66,0.2792,114.01,
2008-11-28,84.80,,113.82,
2008-11-26,84.75,,113.75,
2008-11-25,84.49,,113.41,
2008-11-24,84.42,,113.31,
2008-11-21,84.63,,113.59,
2008-11-20,84.77,,113.78,
2008-11-19,84.61,,113.57,
2008-11-18,84.49,,113.41,
2008-11-17,84.40,,113.28,
2008-11-14,84.25,,113.08,
2008-11-13,84.27,,113.11,
2008-11-12,84.48,,113.39,
2008-11-11,84.35,,113.22,
2008-11-10,84.29,,113.14,
2008-11-07,84.03,,112.79,
2008-11-06,84.18,,112.99,
2008-11-05,84.15,,112.95,
2008-11-04,84.00,,112.75,
2008-11-03,84.03,0.3270,112.79,
2008-10-31,84.20,,112.58,
2008-10-30,84.16,,112.52,
2008-10-29,84.09,,112.43,
2008-10-28,84.04,,112.36,
2008-10-27,83.94,,112.23,
2008-10-24,84.15,,112.51,
2008-10-23,84.08,,112.42,
2008-10-22,84.13,,112.48,
2008-10-21,84.01,,112.32,
2008-10-20,83.84,,112.10,
2008-10-17,83.90,,112.18,
2008-10-16,83.84,,112.10,
2008-10-15,83.89,,112.16,
2008-10-14,83.61,,111.79,
2008-10-13,83.59,,111.76,
2008-10-10,83.96,,112.26,
2008-10-09,83.83,,112.08,
2008-10-08,83.78,,112.02,
2008-10-07,84.14,,112.50,
2008-10-06,84.12,,112.47,
2008-10-03,83.95,,112.24,
2008-10-02,83.72,,111.94,
2008-10-01,83.54,0.2800,111.69,
2008-09-30,83.56,,111.35,
2008-09-29,83.89,,111.79,
2008-09-26,83.41,,111.15,
2008-09-25,83.41,,111.15,
2008-09-24,83.56,,111.35,
2008-09-23,83.38,,111.11,
2008-09-22,83.32,,111.03,
2008-09-19,83.26,,110.95,
2008-09-18,83.73,,111.57,
2008-09-17,84.00,,111.93,
2008-09-16,83.60,,111.40,
2008-09-15,83.75,,111.60,
2008-09-12,83.16,,110.81,
2008-09-11,83.15,,110.80,
2008-09-10,83.18,,110.84,
2008-09-09,83.16,,110.81,
2008-09-08,83.03,,110.64,
2008-09-05,83.07,,110.69,
2008-09-04,83.10,,110.73,
2008-09-03,83.05,,110.67,
2008-09-02,83.02,0.2352,110.63,
2008-08-29,83.15,,110.49,
2008-08-28,83.11,,110.43,
2008-08-27,83.15,,110.49,
2008-08-26,83.10,,110.42,
2008-08-25,83.13,,110.46,
2008-08-22,82.99,,110.27,
2008-08-21,83.14,,110.47,
2008-08-20,83.21,,110.57,
2008-08-19,83.10,,110.42,
2008-08-18,83.04,,110.34,
2008-08-15,82.97,,110.25,
2008-08-14,82.91,,110.17,
2008-08-13,82.88,,110.13,
2008-08-12,82.89,,110.14,
2008-08-11,82.74,,109.94,
2008-08-08,82.85,,110.09,
2008-08-07,82.92,,110.18,
2008-08-06,82.74,,109.94,
2008-08-05,82.73,,109.93,
2008-08-04,82.77,,109.98,
2008-08-01,82.78,0.2656,110.00,
2008-07-31,83.03,,109.97,
2008-07-30,82.86,,109.75,
2008-07-29,82.84,,109.72,
2008-07-28,82.91,,109.82,
2008-07-25,82.74,,109.59,
2008-07-24,82.85,,109.74,
2008-07-23,82.62,,109.43,
2008-07-22,82.66,,109.48,
2008-07-21,82.73,,109.58,
2008-07-18,82.69,,109.52,
2008-07-17,82.84,,109.72,
2008-07-16,82.96,,109.88,
2008-07-15,83.04,,109.99,
2008-07-14,82.92,,109.83,
2008-07-11,82.73,,109.58,
2008-07-10,82.90,,109.80,
2008-07-09,83.00,,109.94,
2008-07-08,82.86,,109.75,
2008-07-07,82.85,,109.74,
2008-07-03,82.80,,109.67,
2008-07-02,82.66,,109.48,
2008-07-01,82.65,0.2187,109.47,
2008-06-30,82.89,,109.50,
2008-06-27,82.84,,109.43,
2008-06-26,82.80,,109.38,
2008-06-25,82.56,,109.06,
2008-06-24,82.50,,108.98,
2008-06-23,82.35,,108.79,
2008-06-20,82.44,,108.91,
2008-06-19,82.29,,108.71,
2008-06-18,82.45,,108.92,
2008-06-17,82.37,,108.81,
2008-06-16,82.21,,108.60,
2008-06-13,82.16,,108.54,
2008-06-12,82.07,,108.42,
2008-06-11,82.47,,108.94,
2008-06-10,82.33,,108.76,
2008-06-09,82.52,,109.01,
2008-06-06,82.94,,109.57,
2008-06-05,82.83,,109.42,
2008-06-04,82.94,,109.57,
2008-06-03,82.97,,109.61,
2008-06-02,82.85,0.2227,109.45,
2008-05-30,82.91,,109.23,
2008-05-29,82.79,,109.07,
2008-05-28,82.82,,109.11,
2008-05-27,82.97,,109.31,
2008-05-23,83.06,,109.43,
2008-05-22,82.90,,109.22,
2008-05-21,83.13,,109.52,
2008-05-20,83.22,,109.64,
2008-05-19,83.10,,109.48,
2008-05-16,83.01,,109.36,
2008-05-15,82.99,,109.34,
2008-05-14,82.92,,109.25,
2008-05-13,82.98,,109.32,
2008-05-12,83.12,,109.51,
2008-05-09,83.28,,109.72,
2008-05-08,83.25,,109.68,
2008-05-07,83.18,,109.59,
2008-05-06,83.08,,109.46,
2008-05-05,83.03,,109.39,
2008-05-02,82.94,,109.27,
2008-05-01,83.05,0.1615,109.42,
2008-04-30,83.36,,109.61,
2008-04-29,83.20,,109.40,
2008-04-28,83.22,,109.43,
2008-04-25,83.13,,109.31,
2008-04-24,83.12,,109.30,
2008-04-23,83.35,,109.60,
2008-04-22,83.35,,109.60,
2008-04-21,83.32,,109.56,
2008-04-18,83.40,,109.66,
2008-04-17,83.45,,109.73,
2008-04-16,83.60,,109.93,
2008-04-15,83.78,,110.16,
2008-04-14,83.89,,110.31,
2008-04-11,83.94,,110.37,
2008-04-10,83.80,,110.19,
2008-04-09,83.83,,110.23,
2008-04-08,83.67,,110.02,
2008-04-07,83.62,,109.95,
2008-04-04,83.78,,110.16,
2008-04-03,83.63,,109.97,
2008-04-02,83.69,,110.05,
2008-04-01,83.76,0.1759,110.14,
2008-03-31,84.24,,110.54,
2008-03-28,84.22,,110.51,
2008-03-27,84.18,,110.46,
2008-03-26,84.09,,110.34,
2008-03-25,83.91,,110.10,
2008-03-24,83.85,,110.03,
2008-03-20,84.20,,110.49,
2008-03-19,84.30,,110.62,
2008-03-18,84.21,,110.50,
2008-03-17,84.51,,110.89,
2008-03-14,84.32,,110.64,
2008-03-13,84.07,,110.31,
2008-03-12,84.11,,110.37,
2008-03-11,83.84,,110.01,
2008-03-10,84.26,,110.56,
2008-03-07,84.17,,110.45,
2008-03-06,84.21,,110.50,
2008-03-05,83.96,,110.17,
2008-03-04,84.01,,110.24,
2008-03-03,84.03,0.1630,110.26,
2008-02-29,84.19,,110.26,
2008-02-28,83.90,,109.88,
2008-02-27,83.70,,109.62,
2008-02-26,83.60,,109.49,
2008-02-25,83.48,,109.33,
2008-02-22,83.61,,109.50,
2008-02-21,83.70,,109.62,
2008-02-20,83.47,,109.32,
2008-02-19,83.57,,109.45,
2008-02-15,83.63,,109.53,
2008-02-14,83.72,,109.64,
2008-02-13,83.78,,109.72,
2008-02-12,83.75,,109.68,
2008-02-11,83.72,,109.64,
2008-02-08,83.69,,109.60,
2008-02-07,83.54,,109.41,
2008-02-06,83.65,,109.55,
2008-02-05,83.62,,109.51,
2008-02-04,83.43,,109.26,
2008-02-01,83.42,0.2213,109.25,
2008-01-31,83.55,,109.13,
2008-01-30,83.47,,109.03,
2008-01-29,83.41,,108.95,
2008-01-28,83.46,,109.01,
2008-01-25,83.50,,109.07,
2008-01-24,83.28,,108.78,
2008-01-23,83.54,,109.12,
2008-01-22,83.58,,109.17,
2008-01-18,83.23,,108.71,
2008-01-17,83.16,,108.62,
2008-01-16,83.02,,108.44,
2008-01-15,82.95,,108.35,
2008-01-14,82.88,,108.26,
2008-01-11,82.85,,108.22,
2008-01-10,82.62,,107.92,
2008-01-09,82.62,,107.92,
2008-01-08,82.66,,107.97,
2008-01-07,82.54,,107.81,
2008-01-04,82.59,,107.88,
2008-01-03,82.47,,107.72,
2008-01-02,82.34,,107.55,
2007-12-31,82.19,,107.35,
2007-12-28,82.06,,107.18,
2007-12-27,81.96,0.2794,107.05,
2007-12-26,82.06,,106.82,
2007-12-24,82.14,,106.92,
2007-12-21,82.21,,107.01,
2007-12-20,82.34,,107.18,
2007-12-19,82.28,,107.11,
2007-12-18,82.07,,106.83,
2007-12-17,82.12,,106.90,
2007-12-14,81.88,,106.59,
2007-12-13,82.08,,106.85,
2007-12-12,82.20,,107.00,
2007-12-11,82.41,,107.27,
2007-12-10,82.11,,106.88,
2007-12-07,82.17,,106.96,
2007-12-06,82.26,,107.08,
2007-12-05,82.43,,107.30,
2007-12-04,82.40,,107.26,
2007-12-03,82.41,0.2760,107.27,
2007-11-30,82.50,,107.03,
2007-11-29,82.46,,106.98,
2007-11-28,82.31,,106.79,
2007-11-27,82.38,,106.88,
2007-11-26,82.63,,107.20,
2007-11-23,82.40,,106.90,
2007-11-21,82.49,,107.02,
2007-11-20,82.23,,106.68,
2007-11-19,82.26,,106.72,
2007-11-16,81.99,,106.37,
2007-11-15,81.99,,106.37,
2007-11-14,81.72,,106.02,
2007-11-13,81.68,,105.97,
2007-11-12,81.93,,106.29,
2007-11-09,81.74,,106.05,
2007-11-08,81.71,,106.01,
2007-11-07,81.58,,105.84,
2007-11-06,81.35,,105.54,
2007-11-05,81.40,,105.61,
2007-11-02,81.41,,105.62,
2007-11-01,81.31,0.3029,105.49,
2007-10-31,81.35,,105.15,
2007-10-30,81.48,,105.32,
2007-10-29,81.49,,105.33,
2007-10-26,81.49,,105.33,
2007-10-25,81.48,,105.32,
2007-10-24,81.53,,105.38,
2007-10-23,81.37,,105.17,
2007-10-22,81.36,,105.16,
2007-10-19,81.43,,105.25,
2007-10-18,81.22,,104.98,
2007-10-17,81.11,,104.84,
2007-10-16,80.92,,104.59,
2007-10-15,80.82,,104.46,
2007-10-12,80.82,,104.46,
2007-10-11,80.91,,104.58,
2007-10-10,80.89,,104.55,
2007-10-09,80.87,,104.53,
2007-10-08,81.05,,104.76,
2007-10-05,80.97,,104.66,
2007-10-04,81.06,,104.77,
2007-10-03,81.02,,104.72,
2007-10-02,81.03,,104.73,
2007-10-01,80.98,0.2972,104.67,
2007-09-28,81.26,,104.65,
2007-09-27,81.35,,104.76,
2007-09-26,81.20,,104.57,
2007-09-25,81.25,,104.63,
2007-09-24,81.18,,104.54,
2007-09-21,81.09,,104.43,
2007-09-20,80.98,,104.29,
2007-09-19,81.15,,104.51,
2007-09-18,81.15,,104.51,
2007-09-17,81.04,,104.36,
2007-09-14,81.05,,104.38,
2007-09-13,81.06,,104.39,
2007-09-12,81.18,,104.54,
2007-09-11,81.11,,104.45,
2007-09-10,81.23,,104.61,
2007-09-07,81.20,,104.57,
2007-09-06,80.92,,104.21,
2007-09-05,81.02,,104.34,
2007-09-04,80.81,0.3058,104.07,
2007-08-31,81.12,,104.07,
2007-08-30,81.12,,104.07,
2007-08-29,81.05,,103.98,
2007-08-28,81.15,,104.11,
2007-08-27,80.94,,103.84,
2007-08-24,80.83,,103.70,
2007-08-23,80.98,,103.89,
2007-08-22,81.03,,103.96,
2007-08-21,81.14,,104.10,
2007-08-20,81.03,,103.96,
2007-08-17,80.93,,103.83,
2007-08-16,80.86,,103.74,
2007-08-15,80.70,,103.53,
2007-08-14,80.59,,103.39,
2007-08-13,80.48,,103.25,
2007-08-10,80.41,,103.16,
2007-08-09,80.44,,103.20,
2007-08-08,80.21,,102.91,
2007-08-07,80.27,,102.98,
2007-08-06,80.34,,103.07,
2007-08-03,80.44,,103.20,
2007-08-02,80.24,,102.94,
2007-08-01,80.20,0.3020,102.89,
2007-07-31,80.58,,102.99,
2007-07-30,80.45,,102.83,
2007-07-27,80.55,,102.95,
2007-07-26,80.46,,102.84,
2007-07-25,80.27,,102.60,
2007-07-24,80.21,,102.52,
2007-07-23,80.13,,102.42,
2007-07-20,80.19,,102.49,
2007-07-19,80.06,,102.33,
2007-07-18,80.07,,102.34,
2007-07-17,79.95,,102.19,
2007-07-16,80.00,,102.25,
2007-07-13,79.92,,102.15,
2007-07-12,79.88,,102.10,
2007-07-11,79.93,,102.16,
2007-07-10,79.97,,102.21,
2007-07-09,79.82,,102.02,
2007-07-06,79.76,,101.94,
2007-07-05,79.77,,101.96,
2007-07-03,79.88,,102.10,
2007-07-02,79.91,0.3024,102.14,
2007-06-29,80.16,,102.07,
2007-06-28,80.00,,101.87,
2007-06-27,80.02,,101.89,
2007-06-26,80.03,,101.90,
2007-06-25,80.08,,101.97,
2007-06-22,80.01,,101.88,
2007-06-21,79.90,,101.74,
2007-06-20,79.87,,101.70,
2007-06-19,79.95,,101.80,
2007-06-18,79.81,,101.62,
2007-06-15,79.81,,101.62,
2007-06-14,79.70,,101.48,
2007-06-13,79.70,,101.48,
2007-06-12,79.68,,101.46,
2007-06-11,79.75,,101.55,
2007-06-08,79.74,,101.53,
2007-06-07,79.71,,101.50,
2007-06-06,79.80,,101.61,
2007-06-05,79.70,,101.48,
2007-06-04,79.77,,101.57,
2007-06-01,79.74,0.2887,101.53,
2007-05-31,80.07,,101.59,
2007-05-30,80.12,,101.65,
2007-05-29,80.06,,101.57,
2007-05-25,80.14,,101.68,
2007-05-24,80.09,,101.61,
2007-05-23,80.06,,101.57,
2007-05-22,80.08,,101.60,
2007-05-21,80.06,,101.57,
2007-05-18,80.04,,101.55,
2007-05-17,80.12,,101.65,
2007-05-16,80.17,,101.71,
2007-05-15,80.09,,101.61,
2007-05-14,80.07,,101.59,
2007-05-11,80.13,,101.66,
2007-05-10,80.16,,101.70,
2007-05-09,80.09,,101.61,
2007-05-08,80.15,,101.69,
2007-05-07,80.11,,101.64,
2007-05-04,80.11,,101.64,
2007-05-03,80.07,,101.59,
2007-05-02,80.13,,101.66,
2007-05-01,80.09,0.2861,101.61,
2007-04-30,80.41,,101.66,
2007-04-27,80.35,,101.58,
2007-04-26,80.32,,101.54,
2007-04-25,80.38,,101.62,
2007-04-24,80.41,,101.66,
2007-04-23,80.34,,101.57,
2007-04-20,80.28,,101.49,
2007-04-19,80.30,,101.52,
2007-04-18,80.30,,101.52,
2007-04-17,80.19,,101.38,
2007-04-16,80.06,,101.21,
2007-04-13,80.07,,101.23,
2007-04-12,80.11,,101.28,
2007-04-11,80.12,,101.29,
2007-04-10,80.12,,101.29,
2007-04-09,80.02,,101.16,
2007-04-05,80.20,,101.39,
2007-04-04,80.23,,101.43,
2007-04-03,80.18,,101.37,
2007-04-02,80.18,0.2949,101.37,
2007-03-30,80.46,,101.35,
2007-03-29,80.46,,101.35,
2007-03-28,80.50,,101.40,
2007-03-27,80.46,,101.35,
2007-03-26,80.45,,101.33,
2007-03-23,80.37,,101.23,
2007-03-22,80.42,,101.30,
2007-03-21,80.50,,101.40,
2007-03-20,80.37,,101.23,
2007-03-19,80.30,,101.14,
2007-03-16,80.37,,101.23,
2007-03-15,80.38,,101.25,
2007-03-14,80.40,,101.27,
2007-03-13,80.38,,101.25,
2007-03-12,80.27,,101.11,
2007-03-09,80.20,,101.02,
2007-03-08,80.34,,101.20,
2007-03-07,80.34,,101.20,
2007-03-06,80.26,,101.09,
2007-03-05,80.33,,101.18,
2007-03-02,80.30,,101.14,
2007-03-01,80.21,0.2714,101.03,
2007-02-28,80.37,,100.89,
2007-02-27,80.43,,100.97,
2007-02-26,80.24,,100.73,
2007-02-23,80.18,,100.65,
2007-02-22,80.09,,100.54,
2007-02-21,80.14,,100.60,
2007-02-20,80.09,,100.54,
2007-02-16,80.10,,100.55,
2007-02-15,80.08,,100.53,
2007-02-14,80.04,,100.48,
2007-02-13,79.86,,100.25,
2007-02-12,79.87,,100.26,
2007-02-09,79.87,,100.26,
2007-02-08,79.95,,100.36,
2007-02-07,79.92,,100.33,
2007-02-06,79.88,,100.28,
2007-02-05,79.79,,100.16,
2007-02-02,79.81,,100.19,
2007-02-01,79.78,0.3003,100.15,
2007-01-31,80.09,,100.16,
2007-01-30,80.00,,100.05,
2007-01-29,79.98,,100.03,
2007-01-26,79.97,,100.01,
2007-01-25,79.96,,100.00,
2007-01-24,80.02,,100.08,
2007-01-23,79.98,,100.03,
2007-01-22,80.02,,100.08,
2007-01-19,79.99,,100.04,
2007-01-18,80.00,,100.05,
2007-01-17,79.97,,100.01,
2007-01-16,80.00,,100.05,
2007-01-12,79.92,,99.95,
2007-01-11,79.97,,100.01,
2007-01-10,80.03,,100.09,
2007-01-09,80.05,,100.11,
2007-01-08,80.02,,100.08,
2007-01-05,80.04,,100.10,
2007-01-04,80.12,,100.20,
2007-01-03,80.04,,100.10,
2006-12-29,79.96,,100.00,
2006-12-28,79.94,,99.97,
2006-12-27,79.99,0.2457,100.04,
2006-12-26,80.28,,100.09,
2006-12-22,80.28,,100.09,
2006-12-21,80.29,,100.11,
2006-12-20,80.23,,100.03,
2006-12-19,80.18,,99.97,
2006-12-18,80.17,,99.96,
2006-12-15,80.17,,99.96,
2006-12-14,80.14,,99.92,
2006-12-13,80.18,,99.97,
2006-12-12,80.29,,100.11,
2006-12-11,80.18,,99.97,
2006-12-08,80.17,,99.96,
2006-12-07,80.27,,100.08,
2006-12-06,80.29,,100.11,
2006-12-05,80.30,,100.12,
2006-12-04,80.30,,100.12,
2006-12-01,80.31,0.2867,100.13,
2006-11-30,80.44,,99.93,
2006-11-29,80.35,,99.82,
2006-11-28,80.35,,99.82,
2006-11-27,80.31,,99.77,
2006-11-24,80.26,,99.71,
2006-11-22,80.25,,99.70,
2006-11-21,80.19,,99.62,
2006-11-20,80.17,,99.60,
2006-11-17,80.15,,99.57,
2006-11-16,80.05,,99.45,
2006-11-15,80.08,,99.49,
2006-11-14,80.13,,99.55,
2006-11-13,80.12,,99.54,
2006-11-10,80.12,,99.54,
2006-11-09,80.06,,99.46,
2006-11-08,80.07,,99.48,
2006-11-07,80.03,,99.43,
2006-11-06,79.93,,99.30,
2006-11-03,79.94,,99.31,
2006-11-02,80.09,,99.50,
2006-11-01,80.11,0.2971,99.52,
2006-10-31,80.35,,99.45,
2006-10-30,80.24,,99.32,
2006-10-27,80.29,,99.38,
2006-10-26,80.21,,99.28,
2006-10-25,80.11,,99.16,
2006-10-24,80.02,,99.05,
2006-10-23,80.02,,99.05,
2006-10-20,80.06,,99.10,
2006-10-19,80.03,,99.06,
2006-10-18,80.04,,99.07,
2006-10-17,80.03,,99.06,
2006-10-16,80.02,,99.05,
2006-10-13,79.98,,99.00,
2006-10-12,80.01,,99.03,
2006-10-11,79.97,,98.98,
2006-10-10,79.98,,99.00,
2006-10-09,80.09,,99.13,
2006-10-06,80.08,,99.12,
2006-10-05,80.18,,99.24,
2006-10-04,80.26,,99.34,
2006-10-03,80.12,,99.17,
2006-10-02,80.11,0.2944,99.16,
2006-09-29,80.31,,99.04,
2006-09-28,80.39,,99.14,
2006-09-27,80.36,,99.10,
2006-09-26,80.30,,99.03,
2006-09-25,80.39,,99.14,
2006-09-22,80.32,,99.05,
2006-09-21,80.28,,99.00,
2006-09-20,80.14,,98.83,
2006-09-19,80.11,,98.79,
2006-09-18,80.00,,98.66,
2006-09-15,80.01,,98.67,
2006-09-14,79.98,,98.63,
2006-09-13,80.05,,98.72,
2006-09-12,80.04,,98.71,
2006-09-11,80.00,,98.66,
2006-09-08,80.01,,98.67,
2006-09-07,79.96,,98.61,
2006-09-06,79.96,,98.61,
2006-09-05,79.96,,98.61,
2006-09-01,80.05,0.2910,98.72,
2006-08-31,80.25,,98.61,
2006-08-30,80.17,,98.51,
2006-08-29,80.13,,98.46,
2006-08-28,80.10,,98.42,
2006-08-25,80.08,,98.40,
2006-08-24,80.06,,98.37,
2006-08-23,80.01,,98.31,
2006-08-22,80.03,,98.34,
2006-08-21,80.04,,98.35,
2006-08-18,79.99,,98.29,
2006-08-17,79.96,,98.25,
2006-08-16,79.97,,98.26,
2006-08-15,79.84,,98.10,
2006-08-14,79.73,,97.97,
2006-08-11,79.77,,98.02,
2006-08-10,79.84,,98.10,
2006-08-09,79.86,,98.13,
2006-08-08,79.83,,98.09,
2006-08-07,79.79,,98.04,
2006-08-04,79.76,,98.01,
2006-08-03,79.69,,97.92,
2006-08-02,79.70,,97.93,
2006-08-01,79.70,0.2891,97.93,
2006-07-31,79.94,,97.87,
2006-07-28,79.93,,97.86,
2006-07-27,79.83,,97.74,
2006-07-26,79.79,,97.69,
2006-07-25,79.69,,97.57,
2006-07-24,79.71,,97.59,
2006-07-21,79.71,,97.59,
2006-07-20,79.73,,97.61,
2006-07-19,79.63,,97.49,
2006-07-18,79.52,,97.36,
2006-07-17,79.58,,97.43,
2006-07-14,79.59,,97.44,
2006-07-13,79.58,,97.43,
2006-07-12,79.48,,97.31,
2006-07-11,79.45,,97.27,
2006-07-10,79.45,,97.27,
2006-07-07,79.45,,97.27,
2006-07-06,79.39,,97.20,
2006-07-05,79.33,,97.12,
2006-07-03,79.40,0.2776,97.21,
2006-06-30,79.69,,97.23,
2006-06-29,79.62,,97.14,
2006-06-28,79.48,,96.97,
2006-06-27,79.52,,97.02,
2006-06-26,79.47,,96.96,
2006-06-23,79.46,,96.94,
2006-06-22,79.48,,96.97,
2006-06-21,79.52,,97.02,
2006-06-20,79.50,,96.99,
2006-06-19,79.51,,97.01,
2006-06-16,79.54,,97.04,
2006-06-15,79.58,,97.09,
2006-06-14,79.60,,97.12,
2006-06-13,79.68,,97.21,
2006-06-12,79.70,,97.24,
2006-06-09,79.69,,97.23,
2006-06-08,79.69,,97.23,
2006-06-07,79.60,,97.12,
2006-06-06,79.65,,97.18,
2006-06-05,79.65,,97.18,
2006-06-02,79.72,,97.26,
2006-06-01,79.60,0.2679,97.12,
2006-05-31,79.77,,97.00,
2006-05-30,79.83,,97.07,
2006-05-26,79.89,,97.14,
2006-05-25,79.86,,97.11,
2006-05-24,79.86,,97.11,
2006-05-23,79.81,,97.04,
2006-05-22,79.76,,96.98,
2006-05-19,79.76,,96.98,
2006-05-18,79.78,,97.01,
2006-05-17,79.70,,96.91,
2006-05-16,79.74,,96.96,
2006-05-15,79.67,,96.87,
2006-05-12,79.63,,96.83,
2006-05-11,79.66,,96.86,
2006-05-10,79.63,,96.83,
2006-05-09,79.63,,96.83,
2006-05-08,79.62,,96.81,
2006-05-05,79.63,,96.83,
2006-05-04,79.61,,96.80,
2006-05-03,79.60,,96.79,
2006-05-02,79.60,,96.79,
2006-05-01,79.59,0.2627,96.78,
2006-04-28,79.90,,96.83,
2006-04-27,79.88,,96.81,
2006-04-26,79.75,,96.65,
2006-04-25,79.81,,96.73,
2006-04-24,79.87,,96.80,
2006-04-21,79.83,,96.75,
2006-04-20,79.83,,96.75,
2006-04-19,79.86,,96.79,
2006-04-18,79.88,,96.81,
2006-04-17,79.77,,96.68,
2006-04-13,79.72,,96.62,
2006-04-12,79.73,,96.63,
2006-04-11,79.78,,96.69,
2006-04-10,79.71,,96.60,
2006-04-07,79.69,,96.58,
2006-04-06,79.74,,96.64,
2006-04-05,79.75,,96.65,
2006-04-04,79.74,,96.64,
2006-04-03,79.68,0.2658,96.57,
2006-03-31,79.99,,96.62,
2006-03-30,79.96,,96.59,
2006-03-29,80.00,,96.63,
2006-03-28,80.00,,96.63,
2006-03-27,80.07,,96.72,
2006-03-24,80.09,,96.74,
2006-03-23,79.98,,96.61,
2006-03-22,80.00,,96.63,
2006-03-21,79.98,,96.61,
2006-03-20,80.12,,96.78,
2006-03-17,80.08,,96.73,
2006-03-16,80.11,,96.77,
2006-03-15,79.97,,96.60,
2006-03-14,79.95,,96.57,
2006-03-13,79.79,,96.38,
2006-03-10,79.79,,96.38,
2006-03-09,79.87,,96.48,
2006-03-08,79.84,,96.44,
2006-03-07,79.79,,96.38,
2006-03-06,79.79,,96.38,
2006-03-03,79.76,,96.34,
2006-03-02,79.84,,96.44,
2006-03-01,79.81,0.2792,96.40,
2006-02-28,80.13,,96.45,
2006-02-27,80.02,,96.32,
2006-02-24,80.06,,96.37,
2006-02-23,80.03,,96.33,
2006-02-22,80.10,,96.42,
2006-02-21,80.04,,96.35,
2006-02-17,80.10,,96.42,
2006-02-16,80.04,,96.35,
2006-02-15,79.98,,96.27,
2006-02-14,79.99,,96.28,
2006-02-13,79.99,,96.28,
2006-02-10,79.93,,96.21,
2006-02-09,79.99,,96.28,
2006-02-08,80.01,,96.31,
2006-02-07,80.04,,96.35,
2006-02-06,80.03,,96.33,
2006-02-03,80.07,,96.38,
2006-02-02,80.03,,96.33,
2006-02-01,80.03,0.2466,96.33,
2006-01-31,80.35,,96.42,
2006-01-30,80.35,,96.42,
2006-01-27,80.31,,96.37,
2006-01-26,80.37,,96.45,
2006-01-25,80.36,,96.43,
2006-01-24,80.47,,96.57,
2006-01-23,80.49,,96.59,
2006-01-20,80.48,,96.58,
2006-01-19,80.45,,96.54,
2006-01-18,80.44,,96.53,
2006-01-17,80.45,,96.54,
2006-01-13,80.48,,96.58,
2006-01-12,80.32,,96.39,
2006-01-11,80.28,,96.34,
2006-01-10,80.28,,96.34,
2006-01-09,80.36,,96.43,
2006-01-06,80.35,,96.42,
2006-01-05,80.33,,96.40,
2006-01-04,80.40,,96.48,
2006-01-03,80.32,,96.39,
2005-12-30,80.21,,96.25,
2005-12-29,80.24,,96.29,
2005-12-28,80.30,0.2495,96.36,
2005-12-27,80.45,,96.24,
2005-12-23,80.44,,96.23,
2005-12-22,80.40,,96.18,
2005-12-21,80.33,,96.10,
2005-12-20,80.33,,96.10,
2005-12-19,80.34,,96.11,
2005-12-16,80.39,,96.17,
2005-12-15,80.34,,96.11,
2005-12-14,80.34,,96.11,
2005-12-13,80.25,,96.00,
2005-12-12,80.21,,95.95,
2005-12-09,80.22,,95.97,
2005-12-08,80.30,,96.06,
2005-12-07,80.20,,95.94,
2005-12-06,80.19,,95.93,
2005-12-05,80.08,,95.80,
2005-12-02,80.17,,95.91,
2005-12-01,80.10,0.2309,95.82,
2005-11-30,80.41,,95.92,
2005-11-29,80.40,,95.91,
2005-11-28,80.46,,95.98,
2005-11-25,80.44,,95.95,
2005-11-23,80.37,,95.87,
2005-11-22,80.47,,95.99,
2005-11-21,80.36,,95.86,
2005-11-18,80.31,,95.80,
2005-11-17,80.31,,95.80,
2005-11-16,80.24,,95.72,
2005-11-15,80.14,,95.60,
2005-11-14,80.08,,95.52,
2005-11-11,80.20,,95.67,
2005-11-10,80.17,,95.63,
2005-11-09,80.06,,95.50,
2005-11-08,80.16,,95.62,
2005-11-07,80.06,,95.50,
2005-11-04,80.07,,95.51,
2005-11-03,80.07,,95.51,
2005-11-02,80.11,,95.56,
2005-11-01,80.12,0.2321,95.57,
2005-10-31,80.33,,95.55,
2005-10-28,80.36,,95.58,
2005-10-27,80.36,,95.58,
2005-10-26,80.30,,95.51,
2005-10-25,80.33,,95.55,
2005-10-24,80.47,,95.71,
2005-10-21,80.50,,95.75,
2005-10-20,80.45,,95.69,
2005-10-19,80.45,,95.69,
2005-10-18,80.41,,95.64,
2005-10-17,80.34,,95.56,
2005-10-14,80.38,,95.61,
2005-10-13,80.36,,95.58,
2005-10-12,80.36,,95.58,
2005-10-11,80.42,,95.65,
2005-10-10,80.44,,95.68,
2005-10-07,80.45,,95.69,
2005-10-06,80.39,,95.62,
2005-10-05,80.39,,95.62,
2005-10-04,80.35,,95.57,
2005-10-03,80.36,0.2340,95.58,
2005-09-30,80.63,,95.62,
2005-09-29,80.70,,95.71,
2005-09-28,80.73,,95.74,
2005-09-27,80.70,,95.71,
2005-09-26,80.73,,95.74,
2005-09-23,80.79,,95.81,
2005-09-22,80.86,,95.90,
2005-09-21,80.83,,95.86,
2005-09-20,80.75,,95.77,
2005-09-19,80.81,,95.84,
2005-09-16,80.79,,95.81,
2005-09-15,80.85,,95.88,
2005-09-14,80.87,,95.91,
2005-09-13,80.88,,95.92,
2005-09-12,80.83,,95.86,
2005-09-09,80.86,,95.90,
2005-09-08,80.84,,95.87,
2005-09-07,80.88,,95.92,
2005-09-06,80.94,,95.99,
2005-09-02,81.07,,96.15,
2005-09-01,80.97,0.2283,96.03,
2005-08-31,81.10,,95.91,
2005-08-30,80.89,,95.66,
2005-08-29,80.77,,95.52,
2005-08-26,80.75,,95.50,
2005-08-25,80.81,,95.57,
2005-08-24,80.82,,95.58,
2005-08-23,80.81,,95.57,
2005-08-22,80.73,,95.47,
2005-08-19,80.72,,95.46,
2005-08-18,80.75,,95.50,
2005-08-17,80.68,,95.41,
2005-08-16,80.66,,95.39,
2005-08-15,80.62,,95.34,
2005-08-12,80.66,,95.39,
2005-08-11,80.56,,95.27,
2005-08-10,80.50,,95.20,
2005-08-09,80.50,,95.20,
2005-08-08,80.41,,95.09,
2005-08-05,80.49,,95.19,
2005-08-04,80.56,,95.27,
2005-08-03,80.56,,95.27,
2005-08-02,80.53,,95.24,
2005-08-01,80.52,0.1813,95.22,
2005-07-29,80.75,,95.28,
2005-07-28,80.80,,95.34,
2005-07-27,80.79,,95.33,
2005-07-26,80.79,,95.33,
2005-07-25,80.81,,95.35,
2005-07-22,80.84,,95.39,
2005-07-21,80.76,,95.29,
2005-07-20,80.84,,95.39,
2005-07-19,80.85,,95.40,
2005-07-18,80.82,,95.37,
2005-07-15,80.84,,95.39,
2005-07-14,80.83,,95.38,
2005-07-13,80.83,,95.38,
2005-07-12,80.82,,95.37,
2005-07-11,80.82,,95.37,
2005-07-08,80.88,,95.44,
2005-07-07,80.97,,95.54,
2005-07-06,80.90,,95.46,
2005-07-05,80.85,,95.40,
2005-07-01,80.83,0.1864,95.38,
2005-06-30,81.24,,95.64,
2005-06-29,81.19,,95.58,
2005-06-28,81.17,,95.56,
2005-06-27,81.26,,95.66,
2005-06-24,81.23,,95.63,
2005-06-23,81.19,,95.58,
2005-06-22,81.22,,95.62,
2005-06-21,81.04,,95.41,
2005-06-20,81.03,,95.39,
2005-06-17,81.05,,95.42,
2005-06-16,81.06,,95.43,
2005-06-15,80.99,,95.35,
2005-06-14,81.01,,95.37,
2005-06-13,80.99,,95.35,
2005-06-10,80.99,,95.35,
2005-06-09,81.06,,95.43,
2005-06-08,81.11,,95.49,
2005-06-07,81.13,,95.51,
2005-06-06,81.11,,95.49,
2005-06-03,81.07,,95.44,
2005-06-02,81.17,,95.56,
2005-06-01,81.20,0.1896,95.59,
2005-05-31,81.23,,95.41,
2005-05-27,81.17,,95.34,
2005-05-26,81.14,,95.30,
2005-05-25,81.17,,95.34,
2005-05-24,81.14,,95.30,
2005-05-23,81.09,,95.24,
2005-05-20,81.04,,95.18,
2005-05-19,81.04,,95.18,
2005-05-18,81.16,,95.32,
2005-05-17,81.08,,95.23,
2005-05-16,81.08,,95.23,
2005-05-13,81.10,,95.25,
2005-05-12,81.01,,95.15,
2005-05-11,80.97,,95.10,
2005-05-10,80.92,,95.04,
2005-05-09,80.86,,94.97,
2005-05-06,80.90,,95.02,
2005-05-05,81.08,,95.23,
2005-05-04,81.00,,95.14,
2005-05-03,80.97,,95.10,
2005-05-02,80.92,0.1900,95.04,
2005-04-29,81.10,,95.03,
2005-04-28,81.18,,95.12,
2005-04-27,81.11,,95.04,
2005-04-26,81.05,,94.97,
2005-04-25,81.07,,94.99,
2005-04-22,81.05,,94.97,
2005-04-21,81.03,,94.95,
2005-04-20,81.17,,95.11,
2005-04-19,81.20,,95.15,
2005-04-18,81.10,,95.03,
2005-04-15,81.14,,95.08,
2005-04-14,81.01,,94.92,
2005-04-13,80.94,,94.84,
2005-04-12,80.82,,94.70,
2005-04-11,80.77,,94.64,
2005-04-08,80.77,,94.64,
2005-04-07,80.78,,94.65,
2005-04-06,80.81,,94.69,
2005-04-05,80.75,,94.62,
2005-04-04,80.73,,94.60,
2005-04-01,80.73,0.1900,94.60,
2005-03-31,80.87,,94.54,
2005-03-30,80.76,,94.41,
2005-03-29,80.75,,94.40,
2005-03-28,80.69,,94.33,
2005-03-24,80.73,,94.37,
2005-03-23,80.71,,94.35,
2005-03-22,80.72,,94.36,
2005-03-21,80.86,,94.53,
2005-03-18,80.81,,94.47,
2005-03-17,80.85,,94.51,
2005-03-16,80.82,,94.48,
2005-03-15,80.72,,94.36,
2005-03-14,80.75,,94.40,
2005-03-11,80.78,,94.43,
2005-03-10,80.80,,94.46,
2005-03-09,80.86,,94.53,
2005-03-08,80.89,,94.56,
2005-03-07,80.89,,94.56,
2005-03-04,80.92,,94.60,
2005-03-03,80.92,,94.60,
2005-03-02,80.89,,94.56,
2005-03-01,80.84,0.1630,94.50,
2005-02-28,81.02,,94.52,
2005-02-25,81.07,,94.58,
2005-02-24,81.11,,94.63,
2005-02-23,81.13,,94.65,
2005-02-22,81.14,,94.66,
2005-02-18,81.11,,94.63,
2005-02-17,81.22,,94.76,
2005-02-16,81.18,,94.71,
2005-02-15,81.22,,94.76,
2005-02-14,81.21,,94.74,
2005-02-11,81.25,,94.79,
2005-02-10,81.29,,94.84,
2005-02-09,81.35,,94.91,
2005-02-08,81.20,,94.73,
2005-02-07,81.23,,94.77,
2005-02-04,81.25,,94.79,
2005-02-03,81.18,,94.71,
2005-02-02,81.22,,94.76,
2005-02-01,81.25,0.1707,94.79,
2005-01-31,81.40,,94.77,
2005-01-28,81.41,,94.78,
2005-01-27,81.37,,94.73,
2005-01-26,81.39,,94.76,
2005-01-25,81.42,,94.79,
2005-01-24,81.45,,94.82,
2005-01-21,81.50,,94.88,
2005-01-20,81.42,,94.79,
2005-01-19,81.35,,94.71,
2005-01-18,81.34,,94.70,
2005-01-14,81.37,,94.73,
2005-01-13,81.41,,94.78,
2005-01-12,81.31,,94.66,
2005-01-11,81.30,,94.65,
2005-01-10,81.28,,94.63,
2005-01-07,81.33,,94.69,
2005-01-06,81.32,,94.67,
2005-01-05,81.28,,94.63,
2005-01-04,81.26,,94.60,
2005-01-03,81.44,,94.81,
2004-12-31,81.43,0.1539,94.80,
2004-12-30,81.55,,94.76,
2004-12-29,81.52,,94.73,
2004-12-28,81.53,,94.74,
2004-12-27,81.50,,94.70,
2004-12-23,81.55,,94.76,
2004-12-22,81.57,,94.79,
2004-12-21,81.57,,94.79,
2004-12-20,81.56,,94.77,
2004-12-17,81.56,,94.77,
2004-12-16,81.59,,94.81,
2004-12-15,81.68,,94.91,
2004-12-14,81.60,,94.82,
2004-12-13,81.58,,94.80,
2004-12-10,81.64,,94.87,
2004-12-09,81.63,,94.86,
2004-12-08,81.64,,94.87,
2004-12-07,81.61,,94.83,
2004-12-06,81.61,,94.83,
2004-12-03,81.60,,94.82,
2004-12-02,81.42,,94.61,
2004-12-01,81.45,0.1450,94.65,
2004-11-30,81.54,,94.58,
2004-11-29,81.52,,94.56,
2004-11-26,81.51,,94.55,
2004-11-24,81.59,,94.64,
2004-11-23,81.60,,94.65,
2004-11-22,81.61,,94.66,
2004-11-19,81.59,,94.64,
2004-11-18,81.72,,94.79,
2004-11-17,81.73,,94.80,
2004-11-16,81.61,,94.66,
2004-11-15,81.67,,94.73,
2004-11-12,81.67,,94.73,
2004-11-11,81.69,,94.76,
2004-11-10,81.63,,94.69,
2004-11-09,81.73,,94.80,
2004-11-08,81.67,,94.73,
2004-11-05,81.71,,94.78,
2004-11-04,81.92,,95.02,
2004-11-03,81.99,,95.10,
2004-11-02,82.00,,95.12,
2004-11-01,81.96,0.1378,95.07,
2004-10-29,82.15,,95.13,
2004-10-28,82.08,,95.05,
2004-10-27,82.05,,95.01,
2004-10-26,82.16,,95.14,
2004-10-25,82.17,,95.15,
2004-10-22,82.14,,95.12,
2004-10-21,82.06,,95.03,
2004-10-20,82.16,,95.14,
2004-10-19,82.09,,95.06,
2004-10-18,82.12,,95.09,
2004-10-15,82.11,,95.08,
2004-10-14,82.14,,95.12,
2004-10-13,82.12,,95.09,
2004-10-12,82.06,,95.03,
2004-10-11,82.04,,95.00,
2004-10-08,81.98,,94.93,
2004-10-07,81.77,,94.69,
2004-10-06,81.80,,94.72,
2004-10-05,81.87,,94.81,
2004-10-04,81.86,,94.79,
2004-10-01,81.85,0.1321,94.78,
2004-09-30,82.04,,94.85,
2004-09-29,82.01,,94.81,
2004-09-28,82.11,,94.93,
2004-09-27,82.06,,94.87,
2004-09-24,82.01,,94.81,
2004-09-23,82.06,,94.87,
2004-09-22,82.16,,94.99,
2004-09-21,82.08,,94.90,
2004-09-20,82.20,,95.03,
2004-09-17,82.07,,94.88,
2004-09-16,82.17,,95.00,
2004-09-15,82.03,,94.84,
2004-09-14,82.08,,94.90,
2004-09-13,82.06,,94.87,
2004-09-10,82.05,,94.86,
2004-09-09,82.03,,94.84,
2004-09-08,82.02,,94.83,
2004-09-07,81.90,,94.69,
2004-09-03,81.90,,94.69,
2004-09-02,82.01,,94.81,
2004-09-01,82.14,0.1315,94.96,
2004-08-31,82.25,,94.94,
2004-08-30,82.13,,94.80,
2004-08-27,82.11,,94.78,
2004-08-26,82.14,,94.81,
2004-08-25,82.06,,94.72,
2004-08-24,82.09,,94.76,
2004-08-23,82.05,,94.71,
2004-08-20,82.12,,94.79,
2004-08-19,82.17,,94.85,
2004-08-18,82.12,,94.79,
2004-08-17,82.14,,94.81,
2004-08-16,82.06,,94.72,
2004-08-13,82.08,,94.74,
2004-08-12,82.00,,94.65,
2004-08-11,81.98,,94.63,
2004-08-10,81.85,,94.48,
2004-08-09,82.05,,94.71,
2004-08-06,82.06,,94.72,
2004-08-05,81.77,,94.39,
2004-08-04,81.72,,94.33,
2004-08-03,81.73,,94.34,
2004-08-02,81.71,0.1430,94.32,
2004-07-30,81.79,,94.24,
2004-07-29,81.67,,94.11,
2004-07-28,81.65,,94.08,
2004-07-27,81.60,,94.03,
2004-07-26,81.67,,94.11,
2004-07-23,81.73,,94.17,
2004-07-22,81.73,,94.17,
2004-07-21,81.71,,94.15,
2004-07-20,81.73,,94.17,
2004-07-19,81.88,,94.35,
2004-07-16,81.92,,94.39,
2004-07-15,81.76,,94.21,
2004-07-14,81.76,,94.21,
2004-07-13,81.79,,94.24,
2004-07-12,81.85,,94.31,
2004-07-09,81.82,,94.28,
2004-07-08,81.82,,94.28,
2004-07-07,81.79,,94.24,
2004-07-06,81.78,,94.23,
2004-07-02,81.80,,94.26,
2004-07-01,81.58,0.1474,94.00,
2004-06-30,81.71,,93.98,
2004-06-29,81.49,,93.73,
2004-06-28,81.41,,93.64,
2004-06-25,81.60,,93.86,
2004-06-24,81.59,,93.84,
2004-06-23,81.51,,93.75,
2004-06-22,81.49,,93.73,
2004-06-21,81.46,,93.69,
2004-06-18,81.40,,93.63,
2004-06-17,81.45,,93.68,
2004-06-16,81.35,,93.57,
2004-06-15,81.41,,93.64,
2004-06-14,81.14,,93.33,
2004-06-10,81.35,,93.57,
2004-06-09,81.36,,93.58,
2004-06-08,81.49,,93.73,
2004-06-07,81.48,,93.72,
2004-06-04,81.45,,93.68,
2004-06-03,81.58,,93.83,
2004-06-02,81.56,,93.81,
2004-06-01,81.61,0.1235,93.87,
2004-05-28,81.85,,94.00,
2004-05-27,81.88,,94.04,
2004-05-26,81.84,,93.99,
2004-05-25,81.69,,93.82,
2004-05-24,81.69,,93.82,
2004-05-21,81.67,,93.79,
2004-05-20,81.67,,93.79,
2004-05-19,81.63,,93.75,
2004-05-18,81.67,,93.79,
2004-05-17,81.75,,93.89,
2004-05-14,81.64,,93.76,
2004-05-13,81.51,,93.61,
2004-05-12,81.55,,93.66,
2004-05-11,81.53,,93.63,
2004-05-10,81.52,,93.62,
2004-05-07,81.48,,93.58,
2004-05-06,81.82,,93.97,
2004-05-05,81.84,,93.99,
2004-05-04,81.87,,94.02,
2004-05-03,81.89,0.1160,94.05,
2004-04-30,81.97,,94.01,
2004-04-29,81.93,,93.96,
2004-04-28,81.94,,93.97,
2004-04-27,82.11,,94.17,
2004-04-26,82.01,,94.05,
2004-04-23,82.00,,94.04,
2004-04-22,82.17,,94.24,
2004-04-21,82.05,,94.10,
2004-04-20,82.04,,94.09,
2004-04-19,82.23,,94.30,
2004-04-16,82.33,,94.42,
2004-04-15,82.22,,94.29,
2004-04-14,82.17,,94.24,
2004-04-13,82.31,,94.40,
2004-04-12,82.42,,94.52,
2004-04-08,82.50,,94.61,
2004-04-07,82.50,,94.61,
2004-04-06,82.48,,94.59,
2004-04-05,82.38,,94.48,
2004-04-02,82.46,,94.57,
2004-04-01,82.75,0.1199,94.90,
2004-03-31,82.97,,95.01,
2004-03-30,82.91,,94.95,
2004-03-29,82.92,,94.96,
2004-03-26,82.98,,95.03,
2004-03-25,83.06,,95.12,
2004-03-24,83.07,,95.13,
2004-03-23,83.05,,95.11,
2004-03-22,83.03,,95.08,
2004-03-19,82.98,,95.03,
2004-03-18,82.95,,94.99,
2004-03-17,82.98,,95.03,
2004-03-16,82.98,,95.03,
2004-03-15,82.92,,94.96,
2004-03-12,82.96,,95.00,
2004-03-11,83.02,,95.07,
2004-03-10,82.95,,94.99,
2004-03-09,83.00,,95.05,
2004-03-08,82.95,,94.99,
2004-03-05,82.82,,94.84,
2004-03-04,82.64,,94.64,
2004-03-03,82.57,,94.56,
2004-03-02,82.63,,94.63,
2004-03-01,82.71,0.1133,94.72,
2004-02-27,82.85,,94.75,
2004-02-26,82.79,,94.68,
2004-02-25,82.82,,94.71,
2004-02-24,82.76,,94.64,
2004-02-23,82.75,,94.63,
2004-02-20,82.67,,94.54,
2004-02-19,82.76,,94.64,
2004-02-18,82.72,,94.60,
2004-02-17,82.71,,94.59,
2004-02-13,82.78,,94.67,
2004-02-12,82.66,,94.53,
2004-02-11,82.63,,94.50,
2004-02-10,82.50,,94.35,
2004-02-09,82.61,,94.47,
2004-02-06,82.58,,94.44,
2004-02-05,82.45,,94.29,
2004-02-04,82.51,,94.36,
2004-02-03,82.56,,94.42,
2004-02-02,82.48,0.1191,94.32,
2004-01-30,82.57,,94.29,
2004-01-29,82.53,,94.25,
2004-01-28,82.51,,94.22,
2004-01-27,82.72,,94.46,
2004-01-26,82.62,,94.35,
2004-01-23,82.68,,94.42,
2004-01-22,82.80,,94.55,
2004-01-21,82.74,,94.49,
2004-01-20,82.69,,94.43,
2004-01-16,82.65,,94.38,
2004-01-15,82.71,,94.45,
2004-01-14,82.72,,94.46,
2004-01-13,82.80,,94.55,
2004-01-12,82.70,,94.44,
2004-01-09,82.65,,94.38,
2004-01-08,82.45,,94.15,
2004-01-07,82.44,,94.14,
2004-01-06,82.38,,94.07,
2004-01-05,82.28,,93.96,
2004-01-02,82.27,,93.95,
2003-12-31,82.47,0.1161,94.18,
2003-12-30,82.48,,94.06,
2003-12-29,82.44,,94.01,
2003-12-26,82.55,,94.14,
2003-12-24,82.48,,94.06,
2003-12-23,82.29,,93.84,
2003-12-22,82.42,,93.99,
2003-12-19,82.47,,94.04,
2003-12-18,82.45,,94.02,
2003-12-17,82.43,,94.00,
2003-12-16,82.42,,93.99,
2003-12-15,82.37,,93.93,
2003-12-12,82.39,,93.95,
2003-12-11,82.41,,93.98,
2003-12-10,82.24,,93.78,
2003-12-09,82.14,,93.67,
2003-12-08,82.19,,93.73,
2003-12-05,82.28,,93.83,
2003-12-04,82.02,,93.53,
2003-12-03,81.94,,93.44,
2003-12-02,82.01,,93.52,
2003-12-01,81.92,0.1083,93.42,
2003-11-28,82.14,,93.54,
2003-11-26,82.24,,93.66,
2003-11-25,82.33,,93.76,
2003-11-24,82.24,,93.66,
2003-11-21,82.35,,93.78,
2003-11-20,82.38,,93.82,
2003-11-19,82.22,,93.64,
2003-11-18,82.37,,93.81,
2003-11-17,82.36,,93.80,
2003-11-14,82.31,,93.74,
2003-11-13,82.21,,93.62,
2003-11-12,82.03,,93.42,
2003-11-11,81.98,,93.36,
2003-11-10,81.98,,93.36,
2003-11-07,81.96,,93.34,
2003-11-06,82.03,,93.42,
2003-11-05,82.12,,93.52,
2003-11-04,82.20,,93.61,
2003-11-03,82.14,0.1106,93.54,
2003-10-31,82.30,,93.60,
2003-10-30,82.29,,93.59,
2003-10-29,82.36,,93.67,
2003-10-28,82.45,,93.77,
2003-10-27,82.31,,93.61,
2003-10-24,82.40,,93.71,
2003-10-23,82.30,,93.60,
2003-10-22,82.32,,93.62,
2003-10-21,82.23,,93.52,
2003-10-20,82.21,,93.50,
2003-10-17,82.20,,93.49,
2003-10-16,82.10,,93.37,
2003-10-15,82.29,,93.59,
2003-10-14,82.39,,93.70,
2003-10-13,82.47,,93.79,
2003-10-10,82.46,,93.78,
2003-10-09,82.41,,93.73,
2003-10-08,82.42,,93.74,
2003-10-07,82.42,,93.74,
2003-10-06,82.50,,93.83,
2003-10-03,82.44,,93.76,
2003-10-02,82.65,,94.00,
2003-10-01,82.65,0.0927,94.00,
2003-09-30,82.73,,93.98,
2003-09-29,82.56,,93.79,
2003-09-26,82.60,,93.84,
2003-09-25,82.50,,93.72,
2003-09-24,82.49,,93.71,
2003-09-23,82.44,,93.66,
2003-09-22,82.42,,93.63,
2003-09-19,82.39,,93.60,
2003-09-18,82.39,,93.60,
2003-09-17,82.47,,93.69,
2003-09-16,82.48,,93.70,
2003-09-15,82.47,,93.69,
2003-09-12,82.39,,93.60,
2003-09-11,82.32,,93.52,
2003-09-10,82.38,,93.59,
2003-09-09,82.33,,93.53,
2003-09-08,82.19,,93.37,
2003-09-05,82.29,,93.48,
2003-09-04,82.01,,93.17,
2003-09-03,81.90,,93.04,
2003-09-02,81.84,0.1034,92.97,
2003-08-29,82.05,,93.09,
2003-08-28,82.06,,93.11,
2003-08-27,81.94,,92.97,
2003-08-26,82.02,,93.06,
2003-08-25,81.93,,92.96,
2003-08-22,81.97,,93.00,
2003-08-21,81.99,,93.03,
2003-08-20,82.11,,93.16,
2003-08-19,82.17,,93.23,
2003-08-18,82.07,,93.12,
2003-08-15,82.08,,93.13,
2003-08-14,82.02,,93.06,
2003-08-13,82.04,,93.08,
2003-08-12,82.20,,93.26,
2003-08-11,82.06,,93.11,
2003-08-08,82.17,,93.23,
2003-08-07,82.15,,93.21,
2003-08-06,82.06,,93.11,
2003-08-05,81.98,,93.02,
2003-08-04,82.13,,93.19,
2003-08-01,82.00,0.1020,93.04,
2003-07-31,82.19,,93.14,
2003-07-30,82.28,,93.24,
2003-07-29,82.24,,93.19,
2003-07-28,82.31,,93.27,
2003-07-25,82.42,,93.40,
2003-07-24,82.38,,93.35,
2003-07-23,82.39,,93.36,
2003-07-22,82.35,,93.32,
2003-07-21,82.27,,93.23,
2003-07-18,82.41,,93.39,
2003-07-17,82.42,,93.40,
2003-07-16,82.47,,93.46,
2003-07-15,82.46,,93.44,
2003-07-14,82.56,,93.56,
2003-07-11,82.63,,93.64,
2003-07-10,82.60,,93.60,
2003-07-09,82.53,,93.52,
2003-07-08,82.51,,93.50,
2003-07-07,82.54,,93.53,
2003-07-03,82.56,,93.56,
2003-07-02,82.65,,93.66,
2003-07-01,82.61,0.1020,93.61,
2003-06-30,82.71,,93.61,
2003-06-27,82.64,,93.53,
2003-06-26,82.62,,93.51,
2003-06-25,82.77,,93.68,
2003-06-24,82.94,,93.87,
2003-06-23,82.88,,93.80,
2003-06-20,82.80,,93.71,
2003-06-19,82.82,,93.74,
2003-06-18,82.74,,93.65,
2003-06-17,82.73,,93.63,
2003-06-16,82.85,,93.77,
2003-06-13,82.95,,93.88,
2003-06-12,82.88,,93.80,
2003-06-11,82.83,,93.75,
2003-06-10,82.89,,93.82,
2003-06-09,82.80,,93.71,
2003-06-06,82.69,,93.59,
2003-06-05,82.71,,93.61,
2003-06-04,82.76,,93.67,
2003-06-03,82.69,,93.59,
2003-06-02,82.53,0.1072,93.41,
2003-05-30,82.68,,93.46,
2003-05-29,82.71,,93.49,
2003-05-28,82.68,,93.46,
2003-05-27,82.63,,93.40,
2003-05-23,82.66,,93.43,
2003-05-22,82.63,,93.40,
2003-05-21,82.60,,93.37,
2003-05-20,82.71,,93.49,
2003-05-19,82.60,,93.37,
2003-05-16,82.58,,93.34,
2003-05-15,82.49,,93.24,
2003-05-14,82.52,,93.28,
2003-05-13,82.47,,93.22,
2003-05-12,82.49,,93.24,
2003-05-09,82.43,,93.17,
2003-05-08,82.45,,93.20,
2003-05-07,82.49,,93.24,
2003-05-06,82.47,,93.22,
2003-05-05,82.35,,93.08,
2003-05-02,82.29,,93.02,
2003-05-01,82.38,0.1303,93.12,
2003-04-30,82.51,,93.12,
2003-04-29,82.34,,92.92,
2003-04-28,82.40,,92.99,
2003-04-25,82.42,,93.02,
2003-04-24,82.34,,92.92,
2003-04-23,82.26,,92.83,
2003-04-22,82.20,,92.77,
2003-04-21,82.21,,92.78,
2003-04-17,82.16,,92.72,
2003-04-16,82.23,,92.80,
2003-04-15,82.22,,92.79,
2003-04-14,82.16,,92.72,
2003-04-11,82.23,,92.80,
2003-04-10,82.27,,92.85,
2003-04-09,82.38,,92.97,
2003-04-08,82.33,,92.91,
2003-04-07,82.25,,92.82,
2003-04-04,82.30,,92.88,
2003-04-03,82.32,,92.90,
2003-04-02,82.27,,92.85,
2003-04-01,82.36,0.1125,92.95,
2003-03-31,82.49,,92.97,
2003-03-28,82.43,,92.90,
2003-03-27,82.32,,92.78,
2003-03-26,82.30,,92.75,
2003-03-25,82.20,,92.64,
2003-03-24,82.20,,92.64,
2003-03-21,82.02,,92.44,
2003-03-20,82.23,,92.67,
2003-03-19,82.13,,92.56,
2003-03-18,82.15,,92.58,
2003-03-17,82.22,,92.66,
2003-03-14,82.32,,92.78,
2003-03-13,82.24,,92.69,
2003-03-12,82.49,,92.97,
2003-03-11,82.55,,93.03,
2003-03-10,82.62,,93.11,
2003-03-07,82.54,,93.02,
2003-03-06,82.46,,92.93,
2003-03-05,82.43,,92.90,
2003-03-04,82.36,,92.82,
2003-03-03,82.37,0.1074,92.83,
2003-02-28,82.45,,92.80,
2003-02-27,82.41,,92.76,
2003-02-26,82.41,,92.76,
2003-02-25,82.37,,92.71,
2003-02-24,82.32,,92.65,
2003-02-21,82.28,,92.61,
2003-02-20,82.35,,92.69,
2003-02-19,82.30,,92.63,
2003-02-18,82.26,,92.59,
2003-02-14,82.29,,92.62,
2003-02-13,82.36,,92.70,
2003-02-12,82.29,,92.62,
2003-02-11,82.22,,92.54,
2003-02-10,82.19,,92.51,
2003-02-07,82.25,,92.58,
2003-02-06,82.18,,92.50,
2003-02-05,82.14,,92.45,
2003-02-04,82.17,,92.49,
2003-02-03,82.08,0.1217,92.38,
2003-01-31,82.25,,92.44,
2003-01-30,82.27,,92.46,
2003-01-29,82.17,,92.35,
2003-01-28,82.24,,92.43,
2003-01-27,82.22,,92.41,
2003-01-24,82.22,,92.41,
2003-01-23,82.23,,92.42,
2003-01-22,82.28,,92.47,
2003-01-21,82.22,,92.41,
2003-01-17,82.12,,92.29,
2003-01-16,82.14,,92.32,
2003-01-15,82.09,,92.26,
2003-01-14,82.06,,92.23,
2003-01-13,82.03,,92.19,
2003-01-10,82.05,,92.21,
2003-01-09,81.94,,92.09,
2003-01-08,82.09,,92.26,
2003-01-07,82.02,,92.18,
2003-01-06,81.96,,92.11,
2003-01-03,82.01,,92.17,
2003-01-02,82.00,,92.16,
2002-12-31,82.31,0.1391,92.51,
2002-12-30,82.39,,92.44,
2002-12-27,82.38,,92.43,
2002-12-26,82.28,,92.32,
2002-12-24,82.22,,92.25,
2002-12-23,82.13,,92.15,
2002-12-20,82.12,,92.14,
2002-12-19,82.16,,92.18,
2002-12-18,82.07,,92.08,
2002-12-17,81.94,,91.94,
2002-12-16,81.86,,91.85,
2002-12-13,81.90,,91.89,
2002-12-12,81.96,,91.96,
2002-12-11,81.93,,91.92,
2002-12-10,81.86,,91.85,
2002-12-09,81.87,,91.86,
2002-12-06,81.85,,91.83,
2002-12-05,81.77,,91.74,
2002-12-04,81.70,,91.67,
2002-12-03,81.65,,91.61,
2002-12-02,81.62,0.1205,91.58,
2002-11-29,81.71,,91.54,
2002-11-27,81.67,,91.50,
2002-11-26,81.81,,91.65,
2002-11-25,81.66,,91.49,
2002-11-22,81.61,,91.43,
2002-11-21,81.64,,91.46,
2002-11-20,81.75,,91.59,
2002-11-19,81.82,,91.67,
2002-11-18,81.84,,91.69,
2002-11-15,81.84,,91.69,
2002-11-14,81.80,,91.64,
2002-11-13,82.00,,91.87,
2002-11-12,81.99,,91.86,
2002-11-11,81.97,,91.83,
2002-11-08,81.89,,91.74,
2002-11-07,81.92,,91.78,
2002-11-06,81.88,,91.73,
2002-11-05,81.85,,91.70,
2002-11-04,81.86,,91.71,
2002-11-01,81.94,0.1329,91.80,
2002-10-31,82.16,,91.90,
2002-10-30,82.02,,91.74,
2002-10-29,82.03,,91.75,
2002-10-28,81.85,,91.55,
2002-10-25,81.74,,91.43,
2002-10-24,81.60,,91.27,
2002-10-23,81.46,,91.11,
2002-10-22,81.40,,91.05,
2002-10-21,81.41,,91.06,
2002-10-18,81.59,,91.26,
2002-10-17,81.52,,91.18,
2002-10-16,81.59,,91.26,
2002-10-15,81.56,,91.23,
2002-10-14,81.87,,91.57,
2002-10-11,81.85,,91.55,
2002-10-10,81.98,,91.70,
2002-10-09,82.06,,91.79,
2002-10-08,81.89,,91.60,
2002-10-07,81.97,,91.68,
2002-10-04,81.87,,91.57,
2002-10-03,81.94,,91.65,
2002-10-02,81.93,,91.64,
2002-10-01,81.86,0.1198,91.56,
2002-09-30,82.08,,91.67,
2002-09-27,81.96,,91.54,
2002-09-26,81.79,,91.35,
2002-09-25,81.76,,91.32,
2002-09-24,81.84,,91.41,
2002-09-23,81.80,,91.36,
2002-09-20,81.78,,91.34,
2002-09-19,81.77,,91.33,
2002-09-18,81.60,,91.14,
2002-09-17,81.61,,91.15,
2002-09-16,81.55,,91.08,
2002-09-13,81.58,,91.12,
2002-09-12,81.52,,91.05,
2002-09-11,81.46,,90.98,
2002-09-10,81.51,,91.04,
2002-09-09,81.46,,90.98,
2002-09-06,81.57,,91.10,
2002-09-05,81.73,,91.28,
2002-09-04,81.64,,91.18,
2002-09-03,81.67,0.1326,91.22,
2002-08-30,81.61,,91.00,
2002-08-29,81.58,,90.97,
2002-08-28,81.49,,90.87,
2002-08-27,81.43,,90.80,
2002-08-26,81.49,,90.87,
2002-08-23,81.50,,90.88,
2002-08-22,81.40,,90.77,
2002-08-21,81.49,,90.87,
2002-08-20,81.56,,90.94,
2002-08-19,81.37,,90.73,
2002-08-16,81.36,,90.72,
2002-08-15,81.41,,90.78,
2002-08-14,81.48,,90.86,
2002-08-13,81.66,,91.06,
2002-08-12,81.52,,90.90,
2002-08-09,81.53,,90.91,
2002-08-08,81.51,,90.89,
2002-08-07,81.63,,91.02,
2002-08-06,81.51,,90.89,
2002-08-05,81.71,,91.11,
2002-08-02,81.58,,90.97,
2002-08-01,81.42,,90.79,
2002-07-31,81.26,,90.61,

